Radial velocities from the N2K Project: 6 new cold gas giant planets orbiting HD 55696, HD 98736, HD 148164, HD 203473, and HD 211810

The N2K planet search program was designed to exploit the planet-metallicity correlation by searching for gas giant planets orbiting metal-rich stars. Here, we present the radial velocity measurements for 378 N2K target stars that were observed with the HIRES spectrograph at Keck Observatory between 2004 and 2017. With this data set, we announce the discovery of six new gas giant exoplanets: a double-planet system orbiting HD 148164 ($M \sin i$ of 1.23 and 5.16 M$_{\rm JUP}$) and single planet detections around HD 55696 ($M \sin i$ = 3.87 M$_{\rm JUP}$), HD 98736 ($M \sin i$ = 2.33 M$_{\rm JUP}$), HD 203473 ($M \sin i$ = 7.8 M$_{\rm JUP}$), and HD 211810 ($M \sin i$ = 0.67 M$_{\rm JUP}$). These gas giant companions have orbital semi-major axes between 1.0 and 6.2 AU and eccentricities ranging from 0.13 to 0.71. We also report evidence for three gravitationally bound companions with $M \sin i$ between 20 to 30 M$_{\rm JUP}$, placing them in the mass range of brown dwarfs, around HD 148284, HD 214823, and HD 217850, and four low mass stellar companions orbiting HD 3404, HD 24505, HD 98630, and HD 103459. In addition, we present updated orbital parameters for 42 previously announced planets. We also report a nondetection of the putative companion HD 73256 b. Finally, we highlight the most promising candidates for direct imaging and astrometric detection, and find that many hot Jupiters from our sample could be detectable by state-of-the-art telescopes such as Gaia.

==> anc/t2.txt <==
Title: The N2K Project
Authors: Ment et al
Table: Radial velocities for N2K stars
================================================================================
Byte-by-byte Description of file: t2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1- 12 A12    --      Name        Name of the star
  14- 24 F11.4  d       JD-2440000  Julian Date - 2440000
  26- 44 F19.11 m/s     RVel        Radial Velocity
  46- 57 F12.7  m/s   e_RVel        Radial Velocity Error
  59- 65 F7.4   --      SHK         []? Ca II H&K line emission indicator
--------------------------------------------------------------------------------
	HAT-P-1	     13927.0680     -50.47872600000    1.6072200  0.1560 
	HAT-P-1	     13927.9660     -45.50140500000    1.6925500  0.1580 
	HAT-P-1	     13931.0370     -24.21769000000    1.7252500  0.1570 
	HAT-P-1	     13931.9410     -56.60524600000    2.0868700  0.1580 
	HAT-P-1	     13932.0360     -58.05137200000    1.8710400  0.1570 
	HAT-P-1	     13933.0000     -12.58929300000    1.8408800  0.1620 
	HAT-P-1	     13933.9250      55.46823000000    2.3458000  0.1580 
	HAT-P-1	     13934.9040      38.85112500000    3.9560300  0.1580 
	HAT-P-1	     13934.9070      35.67310700000    2.1653600  0.1580 
	HAT-P-1	     13960.9950      59.87423100000    1.8786200  0.1580 
	HAT-P-1	     13961.9950       5.27592180000    1.8889900  0.1570 
	HAT-P-1	     13963.0900     -57.05884700000    2.1064500  0.1580 
	HAT-P-1	     14287.9380      10.70330900000    4.4519500  0.1520 
	HAT-P-1	     14287.9450      12.36237700000    2.9367300  0.1520 
	HAT-P-1	     14287.9520      13.40574000000    3.2211200  0.1610 
	HAT-P-1	     14287.9600      18.82259000000    2.8352200  0.1610 
	HAT-P-1	     14287.9660       2.07656100000    2.7131900  0.1610 
	HAT-P-1	     14287.9730       6.07502030000    2.8294300  0.1610 
	HAT-P-1	     14287.9780      -5.08532270000    4.5436900  0.1610 
	HAT-P-1	     14287.9820      10.40762400000    3.6059700  0.1610 
	HAT-P-1	     14287.9860      13.09062100000    3.3045700  0.1610 
	HAT-P-1	     14287.9910      21.01383500000    3.5278000  0.1610 
	HAT-P-1	     14287.9940      16.28145500000    3.6706500  0.1610 
	HAT-P-1	     14287.9990      15.33807000000    4.6080900  0.1610 
	HAT-P-1	     14288.0030      17.57515900000    4.7810300  0.1610 
	HAT-P-1	     14288.0070      22.36250700000    3.8771700  0.1610 
	HAT-P-1	     14288.0110      19.84777600000    3.9008700  0.1610 
	HAT-P-1	     14288.0150      12.27354500000    3.9074600  0.1610 
	HAT-P-1	     14288.0180      16.81225800000    3.7207100  0.1610 
	HAT-P-1	     14288.0220      23.38557900000    3.6635800  0.1610 
	HAT-P-1	     14288.0600     -13.48931200000    2.5814100  0.1560 
	HAT-P-1	     14288.0640     -30.55140900000    2.8483000  0.1560 
	HAT-P-1	     14288.0680     -27.49812500000    2.9999600  0.1560 
	HAT-P-1	     14288.0710     -19.82666200000    2.7480100  0.1560 
	HAT-P-1	     14288.0740     -12.73598800000    2.6191600  0.1560 
	HAT-P-1	     14288.0770     -14.57867900000    2.6157000  0.1560 
	HAT-P-1	     14288.0800     -16.89960400000    2.4657700  0.1560 
	HAT-P-1	     14288.0830     -26.97309300000    2.5264300  0.1560 
	HAT-P-1	     14288.0860     -10.76137300000    2.4312200  0.1560 
	HAT-P-1	     14288.0890      -3.45045910000    2.6123100  0.1560 
	HAT-P-1	     14288.0920      -2.49778350000    2.5046400  0.1560 
	HAT-P-1	     14288.0950      -3.95065040000    2.5672600  0.1560 
	HAT-P-1	     14288.0980       4.37853910000    2.5313200  0.1560 
	HAT-P-1	     14288.1010      -2.20552260000    2.6168100  0.1560 
	HAT-P-1	     14288.1050       0.93110502000    2.5487700  0.1560 
	HAT-P-1	     14288.1080      -3.99313720000    2.4419000  0.1560 
	HAT-P-1	     14288.1180      -1.33438690000    2.5117600  0.1560 
	HAT-P-1	     14288.1220      -0.67116393000    2.5505300  0.1560 
	HAT-P-1	     14288.1310      -8.22377350000    2.6373000  0.1560 
	HAT-P-1	     14288.1350      -7.63468850000    3.4782500  0.1560 
	HAT-P-1	     14345.7780      18.60759900000    2.1497300  0.1590 
	HAT-P-1	     14345.7820      19.31709600000    2.5013400  0.1590 
	HAT-P-1	     14345.7860      11.36968800000    2.4925600  0.1590 
	HAT-P-1	     14345.8260       9.43346990000    2.3568000  0.1590 
	HAT-P-1	     14345.9590      12.10721000000    2.6183300  0.1590 
	HAT-P-1	     14346.0200       6.90814770000    2.7238400  0.1590 
	HAT-P-1	     14346.0230       7.76440490000    2.6264800  0.1590 
	HAT-P-1	     14346.0260       4.42541160000    2.6852600  0.1590 
	HAT-P-1	     14346.0360      13.70882500000    2.5825800  0.1590 
	HAT-P-1	     14346.0380      22.23314100000    2.5847700  0.1590 
	HAT-P-1	     14346.0410      14.41361500000    2.7866800  0.1590 
	HAT-P-1	     14346.0440      19.21778800000    2.5190900  0.1590 
	HAT-P-1	     14346.0470      16.31509000000    2.7899900  0.1590 
	HAT-P-1	     14346.0500      11.48953900000    2.6763400  0.1590 
	HAT-P-1	     14346.0520      34.23061300000    2.5428000  0.1580 
	HAT-P-1	     14346.0550      16.61598800000    2.5007300  0.1580 
	HAT-P-1	     14346.0580      19.52530900000    2.4918300  0.1580 
	HAT-P-1	     14346.0670       6.86491960000    2.7453200  0.1580 
	HAT-P-1	     14346.0700       8.37690440000    2.5863200  0.1580 
	HAT-P-1	     14346.0730      14.73297300000    2.5052500  0.1580 
	HAT-P-1	     14346.0760      -0.77704827000    2.6593100  0.1580 
	HAT-P-1	     14346.0790       1.46003030000    2.8277500  0.1580 
	HAT-P-1	     14346.0820       3.63561890000    2.5093000  0.1580 
	HAT-P-1	     14346.0850      -9.57453420000    2.5855500  0.1580 
	HAT-P-1	     14346.0880      -9.41234080000    2.5889600  0.1580 
	HAT-P-1	     14346.0910      -7.39492110000    2.8806800  0.1580 
	HAT-P-1	     14346.0940      -9.69650140000    2.6031200  0.1580 
	HAT-P-1	     14346.0970     -17.20231300000    2.6648500  0.1580 
	HAT-P-1	     14346.1000     -22.89235200000    2.7028500  0.1580 
	HAT-P-1	     14346.1030     -15.53055500000    2.7256500  0.1580 
	HAT-P-1	     14346.1070     -19.91251600000    2.5512300  0.1580 
	HAT-P-1	     14346.1100     -24.43984500000    2.7236000  0.1580 
	HAT-P-1	     14346.1130     -24.33609300000    2.5870200  0.1580 
	HAT-P-1	     14346.1160     -30.41523100000    2.8366600  0.1580 
	HAT-P-1	     14346.1190     -20.30197200000    2.6313800  0.1580 
	HAT-P-1	     14346.1230     -25.82263400000    2.6269700  0.1580 
	HAT-P-1	     14346.1260     -25.17414500000    2.6067000  0.1580 
	HAT-P-1	     14346.1410      -5.51825030000    2.8215900  0.1580 
	HAT-P-1	     14808.7870      48.73486200000    1.9729500  0.1610 
	HAT-P-1	     15376.0860      53.58431600000    2.0867000  0.1590 
	HAT-P-1	     16173.0770     -50.80435700000    2.6374200  0.1560 
	HAT-P-12	    14187.0270      47.51042100000    3.1311000  0.2580 
	HAT-P-12	    14187.9860     -11.51881900000    2.7235800  0.2640 
	HAT-P-12	    14188.0990     -14.76918600000    2.6196400  0.2610 
	HAT-P-12	    14188.1500     -21.60415300000    3.0355100  0.2610 
	HAT-P-12	    14188.9880     -30.13836800000    2.3473900  0.2550 
	HAT-P-12	    14189.0690     -34.10819100000    2.5598500  0.2570 
	HAT-P-12	    14189.1190     -18.61293400000    2.8334000  0.2570 
	HAT-P-12	    14216.9380      -9.99605770000    2.7872500  0.2530 
	HAT-P-12	    14247.8590      33.17213600000    3.2847100  0.2620 
	HAT-P-12	    14250.8620      23.53230300000    3.2199700  0.2530 
	HAT-P-12	    14251.9110       9.18422940000    3.0917500  0.2590 
	HAT-P-12	    14548.0270     -21.87577000000    2.6499900  0.3000 
	HAT-P-12	    14548.9210     -23.44888100000    2.7101800  0.2550 
	HAT-P-12	    14602.7760     -21.87625600000    2.2425800  0.2500 
	HAT-P-12	    14603.0180     -32.25362100000    2.4052500  0.2510 
	HAT-P-12	    14603.7620      -8.14491040000    2.2574600  0.2400 
	HAT-P-12	    14604.0670       4.47930630000    2.9724900  0.2590 
	HAT-P-12	    14633.9430      29.49942700000    3.0682600  0.2590 
	HAT-P-12	    14636.8680      40.69290300000    2.8524900  0.2560 
	HAT-P-12	    14639.8360      30.39887700000    2.9830400  0.2500 
	HAT-P-12	    14674.7650      -1.67081190000    2.3642500  0.2590 
	HAT-P-12	    14726.7120       7.25486180000    6.4717800  0.2100 
	HAT-P-12	    15321.8730      20.83087400000    2.7103200  0.2560 
	HAT-P-12	    16018.9170      22.11831700000    3.5359900  0.3580 
	HAT-P-12	    16079.8220      27.29596800000    2.9550300  0.3340 
	HAT-P-12	    16319.0220     -37.72373500000    7.3397300  0.3520 
	HAT-P-12	    16345.0410     -21.53263300000    3.0365300  0.3750 
	HAT-P-3	     14187.0080     -34.35809600000    1.5380500  0.2350 
	HAT-P-3	     14187.1260     -62.63816000000    1.7502200  0.2070 
	HAT-P-3	     14187.9760     -69.70797900000    1.5957100  0.2070 
	HAT-P-3	     14188.0550     -55.93064600000    1.3162500  0.2080 
	HAT-P-3	     14188.9770      82.88280200000    1.4580300  0.2060 
	HAT-P-3	     14189.0590      79.08825500000    1.4422700  0.2050 
	HAT-P-3	     14189.1090      79.45400600000    1.5003200  0.2050 
	HAT-P-3	     14250.8560     -41.93221300000    2.0293200  0.1940 
	HAT-P-3	     14278.8620      73.41061900000    2.5650600  0.1970 
	HAT-P-3	     15320.8980     -53.04680200000    1.8618200  0.1950 
	HAT-P-4	     14186.9820      52.70127600000    2.4474300  0.1490 
	HAT-P-4	     14187.1090      49.57400400000    2.1509700  0.1490 
	HAT-P-4	     14188.0080     -70.36931800000    2.1768400  0.1470 
	HAT-P-4	     14188.0680     -77.30905700000    1.9460500  0.1470 
	HAT-P-4	     14188.9990     -65.68787200000    2.3891900  0.1460 
	HAT-P-4	     14189.0790     -48.73707600000    2.1701500  0.1450 
	HAT-P-4	     14189.1290     -52.52818400000    2.5020300  0.1450 
	HAT-P-4	     14249.9350     -83.71610100000    3.0449200  0.1470 
	HAT-P-4	     14279.8620     -70.22321900000    2.8977700  0.1450 
	HAT-P-4	     15284.8900      10.55913700000    3.1944600  0.1360 
	HAT-P-4	     15284.8970      14.10855800000    3.4862500  0.1360 
	HAT-P-4	     15284.9040       6.86698120000    2.9074900  0.1360 
	HAT-P-4	     15284.9100       5.73040300000    3.1984300  0.1360 
	HAT-P-4	     15284.9240       6.40383930000    3.1581600  0.1360 
	HAT-P-4	     15284.9300       6.66425230000    3.0848100  0.1360 
	HAT-P-4	     15284.9370       1.92090480000    3.1758000  0.1360 
	HAT-P-4	     15284.9440      -6.56790070000    2.7528500  0.1360 
	HAT-P-4	     15284.9560      21.19134000000    3.0720800  0.1430 
	HAT-P-4	     15284.9610      33.64863300000    2.7912500  0.1430 
	HAT-P-4	     15284.9660      24.39717500000    2.8291300  0.1430 
	HAT-P-4	     15284.9700      35.45131200000    2.7831400  0.1430 
	HAT-P-4	     15284.9800      30.40317700000    2.8792900  0.1430 
	HAT-P-4	     15284.9850      45.15545700000    2.6959300  0.1430 
	HAT-P-4	     15284.9890      20.90353800000    2.9641500  0.1430 
	HAT-P-4	     15284.9930      33.91834500000    2.8684800  0.1430 
	HAT-P-4	     15285.0030      27.22413800000    2.5637500  0.1430 
	HAT-P-4	     15285.0070      14.13964700000    2.5070400  0.1430 
	HAT-P-4	     15285.0120       5.06235230000    2.8171300  0.1430 
	HAT-P-4	     15285.0160      15.86397100000    2.7599000  0.1430 
	HAT-P-4	     15285.0330     -17.87479800000    2.9246400  0.1430 
	HAT-P-4	     15285.0380      -8.33365990000    2.8288500  0.1430 
	HAT-P-4	     15285.0430     -24.61203000000    2.8903400  0.1430 
	HAT-P-4	     15285.0480     -14.73307200000    2.7225300  0.1430 
	HAT-P-4	     15285.0610     -37.81112100000    2.8903700  0.1390 
	HAT-P-4	     15285.0670     -39.83283400000    2.9501300  0.1390 
	HAT-P-4	     15285.0720     -43.98032600000    2.7018700  0.1390 
	HAT-P-4	     15285.0780     -37.33569700000    2.8027200  0.1390 
	HAT-P-4	     15285.0920     -53.38424900000    2.8132700  0.1390 
	HAT-P-4	     15285.0970     -49.96603600000    2.8409100  0.1390 
	HAT-P-4	     15285.1020     -46.80150000000    2.9548400  0.1390 
	HAT-P-4	     15285.1070     -44.32228500000    2.8543300  0.1390 
	HAT-P-4	     15285.1230     -21.99148800000    2.7927800  0.1390 
	HAT-P-4	     15285.1300     -16.26571900000    3.2547900  0.1390 
	HAT-P-4	     15285.1360     -20.54379500000    3.0925800  0.1390 
	HAT-P-4	     15289.9650      53.97634900000    2.7883200  0.1440 
	HAT-P-4	     15290.0940      56.98587600000    2.9982400  0.1430 
	HAT-P-4	     15411.7580     -16.69353600000    2.1087600  0.1450 
	HAT-P-4	     15412.7560      83.90844500000    2.4447100  0.1450 
	HAT-P-4	     15425.7450     -13.54834300000    2.4843300  0.1430 
	HAT-P-4	     15426.7420     -46.21855200000    2.1088800  0.1480 
	HAT-P-4	     15427.7490      87.57575400000    2.4577900  0.1460 
	HAT-P-4	     15428.7480     -24.69141000000    2.5089100  0.1480 
	HAT-P-4	     15434.7340      46.29539100000    2.2792200  0.1460 
	HAT-P-4	     15437.7380      31.01443700000    2.8433500  0.1410 
	HAT-P-4	     15438.7380     -66.16802100000    2.7497400  0.1420 
	HAT-P-4	     15440.7330      37.09199700000    2.6989100  0.1450 
	HAT-P-4	     15455.7550      53.92272200000    2.8720300  0.1430 
	HAT-P-4	     15464.7270      76.18286400000    2.9218900  0.1400 
	HAT-P-4	     15465.7190     -56.72088800000    2.9530100  0.1420 
	HAT-P-4	     16018.9340     -45.26189300000    3.6827200  0.1250 
	HAT-P-4	     16112.7550      97.63599400000    3.2454100  0.1490 
	HAT-P-4	     16889.7350      -1.76423310000    3.2038000  0.1510 
	HAT-P-4	     17203.9390     108.40896000000    3.2806800  0.1460 
	HD 10013	    13982.0240       1.96817650000    0.7316460  0.1930 
	HD 10013	    13982.9760      -0.41052690000    0.7758930  0.1950 
	HD 10013	    13983.9240      -1.96374150000    0.7031840  0.1940 
	HD 10013	    14428.8440       0.25040246000    0.9562820  0.1930 
	HD 10015	    13981.9180    2812.57330000000    0.6223620  0.1870 
	HD 10015	    13982.9790    2681.36340000000    0.6252620  0.1860 
	HD 10015	    13983.9170    2554.67800000000    0.5195420  0.1870 
	HD 10015	    14085.9470   -8157.56690000000    0.9639020  0.1800 
	HD 101348	   13015.1770    -300.50900000000    2.1530300      	  
	HD 101348	   13016.1440    -303.39800000000    2.1058000      	  
	HD 101348	   13017.1320    -292.99900000000    2.0214700      	  
	HD 101348	   13044.1560    -223.77700000000    1.6763600      	  
	HD 101348	   13046.0210    -224.60800000000    1.7304300      	  
	HD 101348	   13068.9460    -157.82300000000    2.3690800      	  
	HD 101348	   13071.8740    -148.31500000000    1.6746500      	  
	HD 101348	   13073.9440    -139.65700000000    2.1200000      	  
	HD 101348	   13076.9510    -137.67400000000    2.5112400      	  
	HD 101348	   13153.7720      75.13660000000    1.7788100      	  
	HD 101348	   14086.1560    1859.07000000000    1.7805000  0.1360 
	HD 101675	   13777.9580       3.59448550000    0.4789170  0.2300 
	HD 101675	   13779.9840      -6.20594620000    0.4503020  0.2300 
	HD 101675	   13781.0820       0.67025086000    0.4609190  0.2290 
	HD 101847	   13015.1750      23.61974300000    2.7909300      	  
	HD 101847	   13016.1460     -21.23407800000    2.7279900      	  
	HD 101847	   13017.1340      36.20871700000    2.7132400      	  
	HD 101847	   13046.0250      12.24729900000    2.2643000      	  
	HD 101847	   13068.9720      17.01577700000    3.5615600      	  
	HD 101847	   13153.7790       1.22557000000    2.6781000      	  
	HD 101847	   13180.7670      18.03567400000    3.0460800      	  
	HD 101847	   13181.7850       3.11666810000    2.3307200      	  
	HD 101847	   13724.0940      12.54837400000    1.7781000  0.3470 
	HD 101847	   13725.0890      -4.75003190000    1.7839800  0.3480 
	HD 101847	   13748.0760      -1.76563770000    1.3890600  0.3460 
	HD 101847	   13753.1390     -23.79639800000    1.2512500  0.3410 
	HD 101847	   13754.0870     -26.14547600000    1.5477700  0.3360 
	HD 101847	   13776.0020      27.91914300000    1.7488700  0.3410 
	HD 101847	   13776.9990      47.28651800000    2.1763400  0.3490 
	HD 101847	   13806.9250     -37.11312700000    2.5777000  0.3530 
	HD 101847	   15668.9520       6.20867380000    2.1140900  0.3190 
	HD 101904	   13778.0360      -2.57355850000    1.5216600  0.1510 
	HD 101904	   13780.0130      20.25815600000    2.0614100  0.1520 
	HD 101904	   13781.1160       3.50829340000    1.6090100  0.1500 
	HD 101904	   13807.0130      -4.41526110000    1.5947800  0.1520 
	HD 101904	   13837.9180     -26.65197700000    1.5700000  0.1510 
	HD 101904	   13841.8910       2.72471690000    1.5440400  0.1520 
	HD 101904	   13926.8560      -1.11846740000    1.7619500  0.1510 
	HD 101904	   13927.8000       0.20687640000    1.5167600  0.1530 
	HD 101904	   15663.9640       6.50323960000    1.4051300  0.1520 
	HD 102361	   13015.1720    7232.24000000000    7.4807600      	  
	HD 102361	   13016.1480    7219.00000000000    8.6406300      	  
	HD 102361	   13017.1370    7092.80000000000    7.5518800      	  
	HD 102361	   13044.0990   -5779.89000000000    5.0825500      	  
	HD 102361	   13045.0800   -6294.71000000000    5.0302800      	  
	HD 102361	   13045.9680   -6898.77000000000    4.7844800      	  
	HD 102361	   13046.0890   -6833.51000000000    4.9393600      	  
	HD 102361	   13425.0120    7849.90000000000    7.5546200  0.1940 
	HD 102361	   13806.9290   -5345.64000000000    5.4187600  0.1920 
	HD 102361	   14131.0480    3125.06000000000    8.6661400  0.1930 
	HD 103417	   13777.9750      -3.13380440000    0.7011090  0.1830 
	HD 103417	   13780.0010       2.58042440000    0.5984230  0.1830 
	HD 103417	   13781.1010       0.04051225900    0.6236240  0.1820 
	HD 103459	   13015.1220     574.19829000000    2.1524300      	  
	HD 103459	   13016.1400     558.25822000000    1.9991500      	  
	HD 103459	   13017.1280     565.32490000000    2.0930500      	  
	HD 103459	   13044.1610     557.55934000000    1.5405800      	  
	HD 103459	   13046.0290     541.30124000000    1.7114700      	  
	HD 103459	   13069.1190     548.10969000000    2.1331700      	  
	HD 103459	   13424.9890     285.65721000000    1.0500600  0.1530 
	HD 103459	   13425.9360     281.09773000000    1.0929600  0.1530 
	HD 103459	   13426.9820     276.09955000000    1.0025300  0.1520 
	HD 103459	   13428.0980     274.29525000000    0.9639480  0.1520 
	HD 103459	   13429.0790     271.83615000000    1.0932800  0.1520 
	HD 103459	   13429.9480     270.84581000000    0.9832420  0.1500 
	HD 103459	   13431.1020     267.17563000000    1.0683600  0.1500 
	HD 103459	   14285.7380     139.48950000000    1.1932500  0.1530 
	HD 103459	   14547.9720     496.05545000000    1.2818900  0.1550 
	HD 103459	   14548.9790     492.53632000000    1.3253000  0.1540 
	HD 103459	   14635.7650     544.04680000000    1.3573600  0.1570 
	HD 103459	   14839.0990     567.08529000000    1.3667800  0.1550 
	HD 103459	   14867.9640     551.04792000000    1.4426400  0.1540 
	HD 103459	   15044.7370     499.42425000000    1.6706000  0.1590 
	HD 103459	   15172.1670     382.95402000000    1.3780300  0.1520 
	HD 103459	   15232.0250     319.80778000000    1.2826500  0.1540 
	HD 103459	   15255.8640     277.93516000000    1.1209000  0.1510 
	HD 103459	   15668.9590   -2552.50580000000    1.2350900  0.1490 
	HD 103459	   15672.9030   -2673.50520000000    1.3154200  0.1500 
	HD 103459	   15903.0760   -1127.99090000000    1.1975400  0.1510 
	HD 103459	   15973.1030    -468.42886000000    1.5475400  0.1480 
	HD 103459	   16113.7430     129.01612000000    1.2837600  0.1430 
	HD 103459	   16326.1560     462.82199000000    1.3019600  0.1510 
	HD 103828	   13778.0260       2.99069690000    1.2476200  0.1880 
	HD 103828	   13780.0040      -6.97551970000    1.1046400  0.1900 
	HD 103828	   13781.1040       4.82950570000    1.1289900  0.1880 
	HD 103828	   15663.9670       3.50367670000    1.1695200  0.1880 
	HD 103828	   16114.7850      -4.16942320000    1.1663300  0.1840 
	HD 103847	   13015.0420      15.20972200000    1.7607800      	  
	HD 103847	   13016.0630      13.99209400000    1.8235300      	  
	HD 103847	   13017.0370      32.53860300000    1.7377600      	  
	HD 103847	   13069.0800      -1.68596100000    6.2438700      	  
	HD 103847	   13724.0840      -4.75709540000    1.1992100  0.3630 
	HD 103847	   13725.0970      -8.01716810000    1.0995000  0.3630 
	HD 103847	   14318.7570      11.26219300000    1.0067900  0.3940 
	HD 103847	   14428.1560       0.28341997000    1.2465000  0.3740 
	HD 103847	   14839.0930      -3.27451370000    1.2138400  0.3600 
	HD 103847	   15663.9380       6.77021210000    1.3195400  0.3850 
	HD 103847	   15670.8360     -18.76987900000    1.1131000  0.3790 
	HD 103890	   13015.1240       8.66654730000    2.1959000      	  
	HD 103890	   13016.1420       4.86004400000    2.3860200      	  
	HD 103890	   13017.1300       5.78587100000    2.1081000      	  
	HD 103890	   13069.0890      -7.78368610000    2.5702300      	  
	HD 103890	   13398.1010      -5.71130780000    0.6401430  0.1520 
	HD 103890	   13399.1200       2.28183560000    0.6529250  0.1520 
	HD 103890	   14248.8400      -1.02935680000    0.8930070  0.1520 
	HD 104263	   13926.7890      -3.25218000000    0.8946090  0.1630 
	HD 104263	   13927.7800       2.46982300000    0.7832640  0.1660 
	HD 104263	   13931.8140      -1.74337090000    0.7640870  0.1770 
	HD 104263	   13932.7670       2.56235590000    0.9542280  0.1630 
	HD 104389	   13778.0480      -9.16132440000    1.5609700  0.1940 
	HD 104389	   13780.0330      15.01477900000    1.9888800  0.1910 
	HD 104389	   13781.1230      -5.45387290000    1.5108100  0.1900 
	HD 104389	   13807.0080      -6.43255960000    1.6668500  0.1950 
	HD 104389	   13926.8530       3.07269710000    1.6117900  0.2030 
	HD 104389	   13927.7980       3.13960880000    1.6064000  0.2050 
	HD 104389	   14131.0870       0.09677385700    1.8269500  0.2040 
	HD 104389	   14247.8830      -2.29305730000    1.5043000  0.2020 
	HD 104389	   14249.8310       5.21871400000    1.5514100  0.2020 
	HD 104389	   14250.9500      -1.88739970000    1.4667800  0.2040 
	HD 104389	   14251.9260      -2.96635400000    1.5326100  0.2010 
	HD 104389	   13778.0480      -9.16132440000    1.5609700  0.1940 
	HD 104389	   13780.0330      15.01477900000    1.9888800  0.1910 
	HD 104389	   13781.1230      -5.45387290000    1.5108100  0.1900 
	HD 104389	   13807.0080      -6.43255960000    1.6668500  0.1950 
	HD 104389	   13926.8530       3.07269710000    1.6117900  0.2030 
	HD 104389	   13927.7980       3.13960880000    1.6064000  0.2050 
	HD 104389	   14131.0870       0.09677385700    1.8269500  0.2040 
	HD 104389	   14247.8830      -2.29305730000    1.5043000  0.2020 
	HD 104389	   14249.8310       5.21871400000    1.5514100  0.2020 
	HD 104389	   14250.9500      -1.88739970000    1.4667800  0.2040 
	HD 104389	   14251.9260      -2.96635400000    1.5326100  0.2010 
	HD 104389	   13778.0480      -9.16132440000    1.5609700  0.1940 
	HD 104389	   13780.0330      15.01477900000    1.9888800  0.1910 
	HD 104389	   13781.1230      -5.45387290000    1.5108100  0.1900 
	HD 104389	   13807.0080      -6.43255960000    1.6668500  0.1950 
	HD 104389	   13926.8530       3.07269710000    1.6117900  0.2030 
	HD 104389	   13927.7980       3.13960880000    1.6064000  0.2050 
	HD 104389	   14131.0870       0.09677385700    1.8269500  0.2040 
	HD 104389	   14247.8830      -2.29305730000    1.5043000  0.2020 
	HD 104389	   14249.8310       5.21871400000    1.5514100  0.2020 
	HD 104389	   14250.9500      -1.88739970000    1.4667800  0.2040 
	HD 104389	   14251.9260      -2.96635400000    1.5326100  0.2010 
	HD 10442	    13200.0650       4.11043850000    1.8254500      	  
	HD 10442	    13207.0960       6.25234530000    1.7523800      	  
	HD 10442	    13208.0760      12.88604300000    2.0211000      	  
	HD 10442	    14024.0040     -20.14579000000    1.2351800  0.1410 
	HD 10442	    14319.0890      26.39549100000    0.7643280  0.1390 
	HD 10442	    14339.9950      21.53864400000    0.9983670  0.1400 
	HD 10442	    14343.9690      19.08946800000    0.9880240  0.1390 
	HD 10442	    14399.9070      12.33928700000    1.2749800  0.1420 
	HD 10442	    14427.9190      15.29889900000    1.0131400  0.1400 
	HD 10442	    14428.8100      22.90872800000    0.9378510  0.1400 
	HD 10442	    15019.1200     -36.44518500000    0.9924360  0.1390 
	HD 10442	    15049.1030     -30.28908200000    0.9380250  0.1390 
	HD 10442	    15133.9660      -8.85378880000    0.9879270  0.1400 
	HD 10442	    15171.8820       2.45099920000    1.1431400  0.1390 
	HD 10442	    15187.8840      -6.38350120000    1.0899800  0.1400 
	HD 10442	    15198.8400     -16.08324300000    1.0635900  0.1400 
	HD 10442	    15231.7420       7.53548900000    1.1041600  0.1400 
	HD 10442	    15251.7110      14.61719700000    1.0289400  0.1380 
	HD 10442	    15379.1170      29.41068000000    0.8792670  0.1380 
	HD 10442	    15435.1170      27.11162300000    0.9894920  0.1390 
	HD 10442	    15489.9580      17.82980100000    1.0795000  0.1400 
	HD 10442	    15500.8790      25.83048700000    1.0198000  0.1290 
	HD 10442	    15522.9020      23.07101500000    1.1082800  0.1380 
	HD 10442	    15542.9550      13.67702300000    0.9840120  0.1400 
	HD 10442	    15584.7900      19.76452600000    1.0106100  0.1390 
	HD 10442	    15612.7100      10.05224900000    1.0485400  0.1380 
	HD 10442	    15782.1120     -17.06345400000    0.9130400  0.1390 
	HD 10442	    15841.9780     -31.00077900000    0.9779160  0.1390 
	HD 10442	    15843.9850     -30.68747200000    0.9366260  0.1390 
	HD 10442	    15870.9960     -31.37045500000    1.1211700  0.1400 
	HD 10442	    16116.1290     -31.26801500000    1.2103000  0.1400 
	HD 10442	    16116.1300     -28.80841000000    1.1093000  0.1400 
	HD 10442	    16135.1270     -27.44342200000    0.9987580  0.1400 
	HD 10442	    16167.1030     -15.95504800000    1.1127500  0.1400 
	HD 10442	    16193.1260     -16.22177700000    1.0050700  0.1390 
	HD 10442	    16207.9660      -6.25427210000    0.9695720  0.1390 
	HD 10442	    16319.7270      14.91694500000    1.0029300  0.1390 
	HD 10442	    16474.1250      14.72840400000    1.0058600  0.1340 
	HD 10442	    16479.1290      17.15441400000    0.9118440  0.1370 
	HD 10442	    16487.1290      27.42176500000    0.9503860  0.1390 
	HD 10442	    16508.1310      16.16705200000    0.9169500  0.1400 
	HD 10442	    16534.0530      10.59086300000    0.9833770  0.1400 
	HD 10442	    16585.9210      11.83296000000    1.1318900  0.1370 
	HD 10442	    16709.7110      -4.08042820000    0.9881320  0.1390 
	HD 10442	    16875.1410     -23.55875600000    0.8932360  0.1370 
	HD 10442	    16879.0850     -20.65979100000    1.1970100  0.1370 
	HD 10442	    17001.7750     -37.21018100000    1.0384200  0.1400 
	HD 10442	    17233.1370     -18.66916900000    0.8977570  0.1390 
	HD 10442	    17234.1330     -20.67445700000    0.8264130  0.1400 
	HD 10442	    17254.1350     -10.93270600000    0.9888790  0.1400 
	HD 104437	   13778.0720       0.65012669000    0.8180330  0.1940 
	HD 104437	   13780.0590      -2.35371910000    0.8485320  0.1930 
	HD 104437	   13781.1460      -1.51411270000    0.8843480  0.1930 
	HD 104437	   16114.7920       1.05231160000    0.9770630  0.2030 
	HD 104588	   13778.0740      -0.13347822000    0.8891350  0.1750 
	HD 104588	   13780.0620       3.86598700000    0.8044100  0.1700 
	HD 104588	   13781.1490       6.67001760000    0.9044340  0.1690 
	HD 104588	   16145.7430     -13.54368900000    1.0594700  0.1680 
	HD 105279	   13015.0440     -19.33436300000    5.3275800      	  
	HD 105279	   13016.0810     -18.49801300000    5.4035500      	  
	HD 105279	   13017.0550     -74.89849100000   23.2284000      	  
	HD 105279	   13017.0570     -18.50301000000    5.2226800      	  
	HD 105279	   13069.1230      -0.32546664000    7.6733400      	  
	HD 105279	   13370.1440      20.15047700000    1.3978600  0.1900 
	HD 105279	   13429.9520      -2.35889060000    1.0238600  0.1900 
	HD 105279	   13837.9530       0.42749927000    1.2858400  0.1830 
	HD 105279	   14139.0940      -4.29064430000    1.4427900  0.1850 
	HD 105279	   14839.1390      -7.21759630000    1.2506700  0.1770 
	HD 105279	   15663.9130      -2.07785980000    1.2289600  0.1790 
	HD 105279	   15670.9730     -15.45430700000    1.2650800  0.1810 
	HD 105304	   13190.7900     -20.67985400000    3.0009500      	  
	HD 105304	   13197.8010      -9.51432670000    2.3143700      	  
	HD 105304	   13198.8380     -10.09566400000    2.3696100      	  
	HD 105304	   14247.8660      -2.97498810000    0.9446790  0.2070 
	HD 105304	   14248.8460      -2.89723870000    1.0055200  0.2040 
	HD 105304	   14249.8160      -2.42952080000    1.0012600  0.2040 
	HD 105304	   14251.8510       4.85450550000    0.9668020  0.2060 
	HD 105304	   14429.1400      -3.96727340000    1.1694700  0.2020 
	HD 105304	   14548.9970       1.10463660000    1.1612100  0.2110 
	HD 105304	   15663.9170       3.46521020000    1.1872500  0.2350 
	HD 105304	   15670.9690      -5.75323870000    1.2211100  0.2440 
	HD 106088	   13777.9800       5.24967490000    1.2275000  0.1660 
	HD 106088	   14247.8700      -6.60985650000    0.8405260  0.1580 
	HD 106088	   14248.8500      -5.42242280000    0.7060610  0.1580 
	HD 106088	   14249.8200      -0.65559770000    0.8529310  0.1580 
	HD 106088	   14255.8880       9.25219680000    0.6966920  0.1620 
	HD 106088	   14278.8500      -4.92342590000    0.6783350      	  
	HD 106088	   14279.8410      -2.83499390000    0.7029590  0.1530 
	HD 106088	   14285.8540      -3.53263440000    0.8493780  0.1490 
	HD 106949	   13015.0460      -0.67047600000    2.3342900      	  
	HD 106949	   13016.0830      -7.89924000000    2.4710000      	  
	HD 106949	   13017.0590       3.55498000000    2.2985000      	  
	HD 106949	   13069.1110      -6.13651000000    3.1103700      	  
	HD 106949	   13480.8600      10.71410000000    2.7218500  0.1370 
	HD 107087	   13015.0550   -4210.52000000000    2.7796000      	  
	HD 107087	   13016.0850    2448.37000000000    3.2555900      	  
	HD 107087	   13017.0610    8177.15000000000    3.2379400      	  
	HD 107087	   13069.0820   -7761.58000000000    3.1184600      	  
	HD 107087	   13425.0320     704.87900000000    2.2477200  0.2160 
	HD 107087	   13806.9830     749.07500000000    3.0014200  0.2200 
	HD 107211	   13778.0690      -2.44884270000    0.4818350  0.1710 
	HD 107211	   13780.0570      -1.65685460000    0.4984350  0.1710 
	HD 107211	   13781.1400       1.22566740000    0.4687350  0.1720 
	HD 108351	   13190.7950     -31.68591700000    3.7118800      	  
	HD 108351	   13197.7930     -12.24786800000    3.8120600      	  
	HD 108351	   13199.7770       0.24597490000    4.0291800      	  
	HD 108351	   13399.0800       1.32438880000    1.5772800  0.1980 
	HD 108351	   13931.7910      -9.44027440000    1.8717800  0.2020 
	HD 108351	   13932.7400       8.56733050000    1.8329400  0.2040 
	HD 108351	   14131.0600     -10.23970100000    1.8968200  0.2010 
	HD 10882	    13775.7380    4005.75000000000    2.5942900  0.1680 
	HD 10882	    13776.7140    1412.58000000000    2.2114300  0.1690 
	HD 10882	    13777.7180   -1408.31000000000    1.9699800  0.1680 
	HD 10882	    13778.7140   -4010.95000000000    2.4868600  0.1670 
	HD 108942	   13777.9630       1.73104150000    0.9579650  0.1910 
	HD 108942	   13779.9900       2.55309080000    0.9806620  0.1870 
	HD 108942	   13781.1430      -7.89129540000    1.0493200  0.1860 
	HD 108942	   15663.9700       1.90556620000    1.1126900  0.1920 
	HD 108942	   16147.7400       0.87925826000    1.0840000  0.1900 
	HD 109331	   13190.8030       6.42588000000    2.6586400      	  
	HD 109331	   13197.7980      -9.14988000000    2.4768300      	  
	HD 109331	   13198.8350       4.76126000000    2.1216700      	  
	HD 109331	   13777.0560       0.38754300000    2.5304500  0.1440 
	HD 109331	   14131.0560       3.90027000000    2.6717100  0.1450 
	HD 109542	   13190.7690      -7.75789000000    6.9370700      	  
	HD 109542	   13197.7730       3.40308000000    5.3924400      	  
	HD 109542	   13198.7920      18.32820000000    5.2947400      	  
	HD 109542	   13199.7550       8.19173000000    6.2040600      	  
	HD 109718	   13778.0820      -3.89023880000    0.2993620  0.1640 
	HD 109718	   13780.0710      -1.89000260000    0.3085290  0.1630 
	HD 109718	   13781.1600      -0.09386836000    0.2960510  0.1650 
	HD 109749	   13015.1660      -9.21191260000    1.9936300      	  
	HD 109749	   13016.1540     -31.17010300000    2.0901300      	  
	HD 109749	   13017.1430     -11.36140300000    2.0678900      	  
	HD 109749	   13068.9980     -26.25372200000    2.0036800      	  
	HD 109749	   13153.7750      -1.69335790000    1.6486900      	  
	HD 109749	   13425.0380     -29.70089300000    1.0374700  0.1660 
	HD 109749	   13425.9530      -7.73205100000    0.9492170  0.1650 
	HD 109749	   13426.9920      20.54202300000    0.9398730  0.1650 
	HD 109749	   13428.1040      18.31959400000    1.0595900  0.1620 
	HD 109749	   13429.0550     -10.68469100000    1.1064200  0.1640 
	HD 109749	   13429.0620      -9.14017320000    1.0659600  0.1640 
	HD 109749	   13429.9630     -29.19599800000    0.9890480  0.1640 
	HD 109749	   13431.0900      -9.12324330000    0.8629580  0.1660 
	HD 109749	   13478.9320      14.76877100000    1.0676700  0.1680 
	HD 109749	   13480.8430      13.50875400000    1.0090100      	  
	HD 109749	   13483.8300      -1.99001360000    0.9900370  0.1670 
	HD 109749	   13546.7470      -2.11635510000    1.2386000  0.1660 
	HD 109749	   13547.7600      26.07044600000    0.8753870  0.1670 
	HD 109749	   13548.7820      20.35760900000    1.1964000  0.1680 
	HD 109749	   13549.7790     -15.99311900000    1.1626500  0.1670 
	HD 109749	   13550.8030     -29.21235800000    1.2677800  0.1650 
	HD 109749	   13551.8040      -5.23876960000    1.2070500  0.1680 
	HD 109749	   14547.0020     -15.21287600000    1.3330200  0.1650 
	HD 109749	   15351.8080       8.38474910000    1.2514800  0.1720 
	HD 109749	   15663.8920      12.01192200000    1.3273500  0.1700 
	HD 109749	   15668.9560       8.67343350000    1.1794600  0.1690 
	HD 109749	   15671.0140      20.73571000000    1.2678500  0.1590 
	HD 109749	   16641.1320      -5.34218210000    1.1795600  0.1660 
	HD 109749	   17208.7530     -17.94756300000    1.0729500  0.1590 
	HD 109929	   13015.0570     -14.40256700000    2.6058800      	  
	HD 109929	   13016.0870     -30.05404100000    3.2176600      	  
	HD 109929	   13017.0630      -4.54741070000    2.8423400      	  
	HD 109929	   13069.1140      17.82503300000    3.3344700      	  
	HD 109929	   13425.0550     -14.65427900000    1.5925000  0.1560 
	HD 109929	   13425.0590     -11.16804300000    1.5072500  0.1560 
	HD 109929	   13479.9710      -6.05148880000    1.5330200  0.1580 
	HD 109929	   13725.1560      -7.59021710000    2.3803500  0.1590 
	HD 109929	   13777.0540       8.85470370000    1.9338100  0.1600 
	HD 109929	   13806.9380      -6.10811500000    1.8972500  0.1620 
	HD 109929	   13837.9550       6.52717870000    1.9695700  0.1630 
	HD 109929	   13841.8350       0.59915444000    2.0810400  0.1580 
	HD 109929	   13926.7940      11.34554400000    2.0086400  0.1620 
	HD 109929	   13927.7780      -3.55102960000    2.2603200  0.1620 
	HD 109929	   13931.8170      -6.05395320000    1.9266600  0.1610 
	HD 109929	   13932.7690     -11.95659300000    2.2173400  0.1590 
	HD 109929	   13933.7590      -2.67112350000    1.9468900  0.1580 
	HD 109929	   14839.1410      -9.30780440000    1.8003900  0.1590 
	HD 109929	   15663.9240      12.52822300000    2.0168300  0.1640 
	HD 109929	   15667.9790      11.83538800000    1.8686300  0.1610 
	HD 110044	   13778.0770       3.40270560000    1.2527000  0.2090 
	HD 110044	   13780.0650      -1.84873100000    1.2745400  0.2110 
	HD 110044	   13781.1570       7.98700140000    1.1873000  0.2160 
	HD 110044	   14247.8750      -1.60870660000    1.0383900  0.2140 
	HD 110044	   14249.8240      -5.23016140000    1.0063400  0.2140 
	HD 110044	   14250.9430      -7.99888100000    1.0118100  0.2140 
	HD 110743	   13926.7970     131.13085000000    0.4796500  0.2610 
	HD 110743	   13927.7760      81.91702900000    0.4584720  0.2640 
	HD 110743	   13933.7940    -213.01557000000    0.5694380  0.2600 
	HD 111153	   13190.7730     -40.29300000000   13.6187000      	  
	HD 111153	   13197.7740     -12.85420000000   13.8959000      	  
	HD 111153	   13198.7900     -70.97820000000   14.3866000      	  
	HD 111153	   13199.7570    -130.22100000000   13.9643000      	  
	HD 111153	   13370.1710      -6.17954000000   11.8349000  0.1520 
	HD 111153	   13398.0690     -17.09500000000   10.5337000  0.1530 
	HD 111153	   13399.0410     -10.83120000000   10.7263000  0.1530 
	HD 111153	   13401.0410       9.17915000000   10.6057000  0.1530 
	HD 111153	   13425.9760      10.70890000000   10.4401000  0.1530 
	HD 111153	   13427.0110      21.73240000000    9.7315700  0.1530 
	HD 111153	   13428.1100      17.60930000000    9.8020000  0.1530 
	HD 111153	   13430.0910      10.23420000000    9.9975900  0.1540 
	HD 111153	   13431.0630      76.30560000000   19.5340000  0.1520 
	HD 111153	   13431.0680      51.64890000000    9.8966900  0.1520 
	HD 111153	   13479.9750      11.92960000000   11.2846000  0.1580 
	HD 111153	   13480.9140      91.35300000000    9.9861800  0.1580 
	HD 111153	   13483.8680      54.20480000000   10.3111000  0.1590 
	HD 111563	   13190.7970    1750.43000000000    1.1802400      	  
	HD 111563	   13197.7940    -545.72200000000    0.9624060      	  
	HD 111563	   13199.7790   -1179.66000000000    1.0209900      	  
	HD 111814	   13015.0590      -9.50138130000    2.1540700      	  
	HD 111814	   13016.0890      -7.62449690000    2.1301900      	  
	HD 111814	   13017.0650      -9.70998420000    2.1968000      	  
	HD 111814	   13044.1650       0.45748096000    1.8512600      	  
	HD 111814	   13046.0970      -0.96994061000    1.6366000      	  
	HD 111814	   13069.0850       3.80711320000    2.5354600      	  
	HD 111814	   13401.0740      -1.53441220000    1.1378900  0.1490 
	HD 111814	   13483.8110      -5.13875930000    1.4273100  0.1490 
	HD 111814	   13837.9490      -5.85897450000    1.3243600  0.1490 
	HD 111814	   14247.8720       0.64327323000    1.1732400  0.1490 
	HD 111814	   14248.8530      -3.16270780000    1.1144800  0.1480 
	HD 111814	   14249.8220       1.80332790000    1.0851700  0.1490 
	HD 111814	   14255.8900       1.58257330000    0.9892420  0.1500 
	HD 111814	   14278.8540      -2.77358560000    1.0259500  0.1480 
	HD 111814	   14279.8450       0.66862171000    1.1193900  0.1490 
	HD 111814	   14635.8240       0.65432742000    1.0216100  0.1500 
	HD 111814	   14811.1670      -2.71436110000    1.2644100  0.1490 
	HD 111814	   15663.9400       0.67743814000    1.3393000  0.1480 
	HD 112019	   13190.7990     -15.62680000000    2.3644000      	  
	HD 112019	   13199.7840       2.88552000000    2.3439500      	  
	HD 112019	   13777.0500      11.52900000000    2.3583500      	  
	HD 112019	   14130.1370      13.62700000000    2.2705400  0.1510 
	HD 112337	   13190.7740      -0.78309400000    2.1825000      	  
	HD 112337	   13197.7790       6.31329000000    2.0183800      	  
	HD 112337	   13198.8000      -0.58157600000    1.9429400      	  
	HD 112337	   13199.7620       5.82400000000    2.0429700      	  
	HD 112337	   14247.8790       5.62931000000    1.6505400  0.1470 
	HD 112337	   14249.8280      -0.74710600000    1.7449500  0.1470 
	HD 112337	   14250.9470       2.52925000000    1.7430000  0.1450 
	HD 112415	   13778.1280       0.61914653000    0.4857120  0.1530 
	HD 112415	   14248.8560      -1.95054580000    0.4084460  0.1500 
	HD 112415	   14251.8550      -2.32605810000    0.3827400  0.1510 
	HD 11271	    13014.7470      -3.94561000000    1.9159400      	  
	HD 11271	    13015.7520     -14.19040000000    1.9319100      	  
	HD 11271	    13016.7560     -19.11880000000    2.5522300      	  
	HD 11271	    13191.1200       4.01228000000    2.6029800      	  
	HD 11271	    13604.1010       0.93788900000    2.6119400  0.1490 
	HD 113414	   13190.8080      21.32130000000    4.8667700      	  
	HD 113414	   13197.8030       8.68527000000    4.8139800      	  
	HD 113414	   13198.8410     -30.00950000000    4.5488300      	  
	HD 113490	   13190.7790   -4659.53000000000    8.0359300      	  
	HD 113490	   13197.7830     756.49400000000    6.4098300      	  
	HD 113490	   13198.8090    1557.56000000000    5.3723500      	  
	HD 113490	   13199.7640    2372.26000000000    6.6424800      	  
	HD 114375	   13778.0510   -1923.07710000000    1.2564700  0.1450 
	HD 114375	   13780.0370   -1922.66860000000    1.2848100  0.1470 
	HD 114375	   13781.1270   -1916.99470000000    1.3145200  0.1440 
	HD 114375	   14247.8860    1901.36840000000    1.1401300  0.1470 
	HD 114375	   14249.8340    1926.63010000000    1.2486600  0.1460 
	HD 114375	   14250.9530    1932.70160000000    1.2614400  0.1460 
	HD 11506	    13014.7350       3.90703720000    2.9910900      	  
	HD 11506	    13015.7390       4.00198500000    2.9945000      	  
	HD 11506	    13016.7410      -8.14916860000    2.9860300      	  
	HD 11506	    13191.1220     -33.31041600000    3.5946200      	  
	HD 11506	    13207.1010     -60.72194500000    3.1445300      	  
	HD 11506	    13208.0840     -46.34129200000    3.3217100      	  
	HD 11506	    13368.8380     -61.28460100000    1.6874600  0.1570 
	HD 11506	    13369.7590     -65.38263900000    1.4904000  0.1570 
	HD 11506	    13370.7320     -67.11607400000    1.6450700  0.1570 
	HD 11506	    13397.7300     -65.90025100000    1.2575300  0.1570 
	HD 11506	    13750.7380      81.41532300000    1.7517200  0.1590 
	HD 11506	    13775.7290      83.79409900000    1.7982600  0.1580 
	HD 11506	    13776.7040      86.02361400000    1.6459300  0.1620 
	HD 11506	    13777.7250      88.63603400000    1.8631600  0.1640 
	HD 11506	    13778.7190      86.51184100000    2.0376600  0.1620 
	HD 11506	    13779.7470      79.94003300000    1.8482900  0.1580 
	HD 11506	    13926.1270      77.89085000000    1.7225900  0.1560 
	HD 11506	    13933.0910      81.84757000000    1.7488200  0.1580 
	HD 11506	    13959.1390      92.03335600000    1.2382100  0.1610 
	HD 11506	    13961.1240      86.70350600000    1.5372400  0.1610 
	HD 11506	    13981.9830      78.75174800000    1.7062900  0.1570 
	HD 11506	    14023.9740      64.78525500000    2.0714800  0.1600 
	HD 11506	    14083.8430      44.52645200000    1.4377400  0.1570 
	HD 11506	    14085.9210      52.39631700000    1.4490800  0.1530 
	HD 11506	    14129.7430      67.62168700000    1.4388400  0.1590 
	HD 11506	    14286.1180      29.98810100000    1.9819500  0.1650 
	HD 11506	    14295.0950      33.65733000000    1.4223400  0.1590 
	HD 11506	    14396.8460      32.53104600000    1.4354300  0.1580 
	HD 11506	    14397.9750      33.63749300000    1.5139800  0.1580 
	HD 11506	    14427.9130      25.64347300000    1.5175300  0.1590 
	HD 11506	    15015.1200     -86.25500000000    1.6386700  0.1590 
	HD 11506	    15016.1150     -79.68000800000    1.5051500  0.1600 
	HD 11506	    15017.1210     -77.30622800000    1.5203600  0.1610 
	HD 11506	    15019.1230     -79.74623900000    1.6041600  0.1620 
	HD 11506	    15027.1130     -72.28733000000    1.4583200  0.1590 
	HD 11506	    15029.1120     -71.61168700000    1.5225400  0.1580 
	HD 11506	    15043.1280     -51.75525000000    1.5648700  0.1600 
	HD 11506	    15044.1330     -56.06248900000    1.7005300  0.1620 
	HD 11506	    15045.1090     -56.27421800000    1.5838100  0.1610 
	HD 11506	    15049.1050     -46.90836400000    1.5750300  0.1590 
	HD 11506	    15074.1000     -43.92744800000    1.5384700  0.1570 
	HD 11506	    15075.1050     -40.95209400000    1.6145200  0.1580 
	HD 11506	    15076.1000     -34.59906200000    1.7134000  0.1580 
	HD 11506	    15077.0910     -33.40638900000    1.5085100  0.1590 
	HD 11506	    15078.0950     -32.50711700000    1.5369700  0.1610 
	HD 11506	    15081.1110     -31.26997700000    1.6144300  0.1610 
	HD 11506	    15082.0960     -34.13157400000    1.5842800  0.1600 
	HD 11506	    15083.1070     -39.04851400000    1.4835600  0.1590 
	HD 11506	    15085.0650     -43.63987600000    1.7648300  0.1570 
	HD 11506	    15133.9970     -19.89696400000    1.5927000  0.1590 
	HD 11506	    15135.9210     -10.25764200000    1.6352400  0.1600 
	HD 11506	    15171.9000      -8.13458960000    1.7756600  0.1590 
	HD 11506	    15172.8830      -5.45289420000    1.6637500  0.1610 
	HD 11506	    15187.7270     -11.35536900000    1.6532200  0.1600 
	HD 11506	    15189.8080       2.50905550000    1.5364000  0.1610 
	HD 11506	    15196.7900       2.16235610000    1.5053900  0.1620 
	HD 11506	    15229.7190      11.40337600000    1.5712800  0.1600 
	HD 11506	    15231.7230      16.91425500000    1.6230500  0.1580 
	HD 11506	    15255.7120      31.44054400000    1.5769900  0.1570 
	HD 11506	    15260.7140      31.72973600000    1.7563500  0.1490 
	HD 11506	    15377.1270      44.21704500000    1.5439400  0.1610 
	HD 11506	    15381.1190      48.25693000000    1.5189400  0.1610 
	HD 11506	    15396.1220      20.72343200000    1.6186400  0.1590 
	HD 11506	    15401.0720      36.35291800000    1.4871300  0.1570 
	HD 11506	    15403.1230      35.08008200000    1.4041200  0.1610 
	HD 11506	    15405.0930      35.81766200000    1.5113500  0.1590 
	HD 11506	    15411.1120      34.99933700000    1.5456300  0.1610 
	HD 11506	    15413.0790      43.42609700000    1.5743800  0.1620 
	HD 11506	    15426.0840      33.42239200000    1.5656200  0.1620 
	HD 11506	    15435.0960      36.32064700000    1.5611200  0.1610 
	HD 11506	    15436.0940      42.28959100000    1.5664700  0.1620 
	HD 11506	    15437.1290      39.74341900000    1.6319600  0.1630 
	HD 11506	    15439.1310      37.73042400000    1.4305500  0.1600 
	HD 11506	    15441.1160      31.98211300000    1.5686400  0.1590 
	HD 11506	    15455.9780      36.53448000000    1.5985600  0.1610 
	HD 11506	    15465.0600      38.62831400000    1.6180300  0.1600 
	HD 11506	    15469.0650      41.82109400000    1.5309000  0.1620 
	HD 11506	    15471.9670      46.18325900000    1.6251600  0.1630 
	HD 11506	    15487.0060      51.80660200000    1.5628200  0.1600 
	HD 11506	    15521.8820      54.75423700000    1.6929100  0.1620 
	HD 11506	    15528.8090      53.01764300000    1.8004600  0.1610 
	HD 11506	    15542.9510      52.44327500000    1.6671500  0.1580 
	HD 11506	    15584.7830      48.59707600000    1.5433300  0.1630 
	HD 11506	    15771.0850      32.69455000000    1.5560600  0.1580 
	HD 11506	    15782.1100      24.07922800000    1.5299400  0.1580 
	HD 11506	    15795.1320      29.41345100000    1.6208000  0.1610 
	HD 11506	    15812.1130      20.20606100000    1.6789900  0.1580 
	HD 11506	    15842.0210       3.96155660000    1.7849900  0.1610 
	HD 11506	    15850.9530      11.01996400000    1.5610000  0.1610 
	HD 11506	    15852.0280       9.94057760000    1.5930900  0.1610 
	HD 11506	    15870.9980       6.93055870000    1.8125000  0.1580 
	HD 11506	    15877.9870      -1.20859210000    1.6606200  0.1590 
	HD 11506	    15879.9690       4.76001310000    1.5850600  0.1600 
	HD 11506	    15880.8700       1.37727970000    1.6031700  0.1610 
	HD 11506	    15881.8260      12.32893600000    1.5350900  0.1610 
	HD 11506	    15903.7780       7.65100420000    1.5442600  0.1590 
	HD 11506	    15928.8010      26.10046500000    1.9126700  0.1610 
	HD 11506	    15960.7460      23.50671000000    1.5161000  0.1590 
	HD 11506	    15972.7080      10.28546700000    1.5062300  0.1590 
	HD 11506	    16134.1400     -30.82813500000    1.5700300  0.1580 
	HD 11506	    16152.1130     -24.90183800000    1.5352900  0.1590 
	HD 11506	    16168.0630     -10.98909300000    1.7214200  0.1600 
	HD 11506	    16173.1110     -17.24261900000    1.5913100  0.1600 
	HD 11506	    16193.0920     -30.05538600000    1.7551100  0.1600 
	HD 11506	    16202.9960     -31.56115500000    1.9094500  0.1590 
	HD 11506	    16210.0100     -41.05527500000    1.6576500  0.1590 
	HD 11506	    16319.6980     -79.97125900000    1.5475200  0.1600 
	HD 11506	    16327.7120     -92.07500000000    1.4855400  0.1600 
	HD 11506	    16343.7090     -86.81887400000    1.6503800  0.1550 
	HD 11506	    16487.1310    -118.58201000000    1.6028800  0.1610 
	HD 11506	    16508.1360    -134.79025000000    1.5954500  0.1570 
	HD 11506	    16530.0640    -146.02548000000    1.5923500  0.1570 
	HD 11506	    16588.9920    -134.29326000000    2.0056700  0.1590 
	HD 11506	    16613.8960    -117.87411000000    1.9573500  0.1610 
	HD 11506	    16637.7990    -109.18006000000    1.5801200  0.1590 
	HD 11506	    16674.7880     -88.15281500000    1.6961700  0.1580 
	HD 11506	    16708.7130     -75.55763400000    1.7262500  0.1600 
	HD 11506	    16866.1260      14.28686300000    1.5258900  0.1600 
	HD 11506	    16867.0990      12.10563100000    1.4740800  0.1610 
	HD 11506	    16874.1300       7.20061140000    1.4897700  0.1590 
	HD 11506	    16883.1340       6.84487200000    1.5340000  0.1570 
	HD 11506	    16892.0840      11.10117200000    1.4518100  0.1590 
	HD 11506	    16911.0660      10.79973500000    2.5003600  0.1590 
	HD 11506	    17001.7780      -7.35445090000    1.5501200  0.1590 
	HD 11506	    17060.7210      21.09532100000    1.5485600  0.1600 
	HD 11506	    17229.1400      -7.54947760000    1.6011300  0.1590 
	HD 11506	    17243.1390      -2.56006870000    1.5241500  0.1580 
	HD 11506	    17254.1380       9.89368970000    1.6536900  0.1590 
	HD 11506	    17297.0380       8.90260530000    1.6427400  0.1580 
	HD 11506	    17326.8730       8.87496350000    1.7616700  0.1580 
	HD 11506	    17355.7900      -2.66210280000    1.5090900  0.1590 
	HD 11506	    17378.7300      -3.47426280000    1.5571400  0.1600 
	HD 11506	    17586.1190     -19.40126500000    1.5389000  0.1580 
	HD 11506	    17672.9940     -62.18855000000    1.6918000  0.1580 
	HD 11506	    17774.6950     -48.58122500000    1.6330300  0.1580 
	HD 116321	   13190.8120     -79.71062000000   10.0529000      	  
	HD 116321	   13198.8430     -50.93954800000   10.1360000      	  
	HD 116321	   13199.8230       1.36039420000   11.4941000      	  
	HD 116321	   13370.1630      19.10945800000    2.8253000  0.1520 
	HD 116321	   13398.1160     -61.15766900000    2.2318300  0.1540 
	HD 116321	   13399.0840     -38.07581300000    2.2557000  0.1550 
	HD 116321	   13401.1310     -56.20603800000    2.1068100  0.1520 
	HD 116321	   13425.0940     -33.84685700000    2.1497700  0.1530 
	HD 116321	   13425.9960     -11.38223900000    2.1165300  0.1510 
	HD 116321	   13426.9970     -64.04983000000    1.8426500  0.1520 
	HD 116321	   13428.1220     -66.61551700000    1.9576700  0.1530 
	HD 116321	   13429.0680     -36.18398100000    1.9240500  0.1540 
	HD 116321	   13429.9690     -40.24491200000    1.9207700  0.1520 
	HD 116321	   13431.0850     -81.60150500000    2.0703800  0.1510 
	HD 116321	   13478.9280       7.67889790000    2.0936800  0.1510 
	HD 116321	   13479.9570     -43.91328400000    2.1123500  0.1530 
	HD 116321	   13480.9280     -30.75664500000    2.7585100  0.1520 
	HD 116321	   13483.8550     -85.95433100000    2.0430400  0.1520 
	HD 116321	   13546.7500     -25.05584700000    2.5303000  0.1530 
	HD 116321	   13547.7650     -12.08892800000    2.1127500  0.1520 
	HD 116321	   13548.7850      10.45509800000    2.5211300  0.1530 
	HD 116321	   13549.8040      21.11045200000    2.6577400  0.1520 
	HD 116321	   13550.8050      52.12239700000    2.3581100  0.1520 
	HD 116321	   13551.8060      10.14714600000    2.5996300  0.1510 
	HD 116321	   13570.7810      -7.80714260000    2.5443300  0.1490 
	HD 116321	   14667.7940     522.23628000000    2.2271600  0.1540 
	HD 116321	   17796.1030       0.45525128000    3.6084700  0.1500 
	HD 117122	   13778.0580      -2.20173420000    1.4433900  0.1730 
	HD 117122	   13780.0400       2.20116100000    1.6125000  0.1730 
	HD 117122	   13781.1300       2.08840180000    1.5110000  0.1730 
	HD 117122	   14247.8880      -0.40272557000    1.3164900  0.1730 
	HD 117122	   14249.8360       1.69024600000    1.2404200  0.1750 
	HD 117122	   14250.9550      -1.55567620000    1.4203900  0.1740 
	HD 117122	   16115.7430      -5.03794700000    1.2183000  0.1720 
	HD 117497	   13425.1000       6.05078010000    2.1284400  0.1450 
	HD 117497	   13426.0210       3.12703430000    2.0641000  0.1450 
	HD 117497	   13427.0060       7.17280820000    2.0443200  0.1450 
	HD 117497	   13428.1160      -6.34417990000    1.9480200  0.1450 
	HD 117497	   13429.0990      -4.31568910000    2.2468800  0.1460 
	HD 117497	   13430.0860      -9.78703580000    2.0207200  0.1450 
	HD 117497	   13431.1140      -5.75116990000    1.9842600  0.1460 
	HD 117497	   13479.9810      -0.14649655000    2.6622600  0.1460 
	HD 117497	   13480.9170      12.18196300000    3.4086400  0.1460 
	HD 117497	   13483.8630      -4.14378910000    2.7557700  0.1460 
	HD 119058	   13190.7880     -18.55070000000    7.6403500      	  
	HD 119058	   13197.7910     -28.29630000000    7.7341600      	  
	HD 119058	   13198.8320      19.39550000000    7.8729600      	  
	HD 119058	   13199.7750      27.40580000000    7.3678300      	  
	HD 1205	     13014.7240     -50.08168500000    2.2609900      	  
	HD 1205	     13015.7260     -46.70972200000    2.2392400      	  
	HD 1205	     13016.7270     -35.31315700000    2.1818500      	  
	HD 1205	     13191.1050     -23.14365100000    3.4839800      	  
	HD 1205	     14023.8400    -374.73183000000    2.6376900  0.1400 
	HD 1205	     14427.9050    -295.79033000000    1.8851700  0.1420 
	HD 1205	     14636.1240    -165.45761000000    1.6846400  0.1420 
	HD 1205	     14807.8250    -140.49998000000    1.3682200  0.1440 
	HD 1205	     15016.1230     -70.09294900000    2.7850000  0.1420 
	HD 1205	     15083.0790      -6.25517610000    1.6530000  0.1420 
	HD 1205	     15109.9500      60.38147600000    1.9984400  0.1410 
	HD 1205	     15135.9090      23.37742600000    1.5996400  0.1420 
	HD 1205	     15169.8380      28.08689900000    1.4978500  0.1410 
	HD 1205	     15187.8670      19.12380400000    1.4395900  0.1460 
	HD 1205	     15197.7930      24.36873400000    1.4617300  0.1420 
	HD 1205	     15229.7150      43.69017800000    1.5636100  0.1450 
	HD 1205	     15379.1140     216.50150000000    2.0313000  0.1410 
	HD 1205	     16507.1440     598.26650000000    2.8339400  0.1370 
	HD 120528	   13778.0630       3.76161150000    1.1367600  0.1740 
	HD 120528	   13780.0490       4.11096710000    1.3483700  0.1760 
	HD 120528	   13781.1330       7.78212430000    1.1866800  0.1760 
	HD 120528	   14247.8900      -8.27473110000    1.0351200  0.1750 
	HD 120528	   14249.8390       0.97780337000    1.1852100  0.1750 
	HD 120528	   14250.9580     -10.48556300000    1.1810800  0.1750 
	HD 120528	   15663.9730       0.42631758000    1.3671800  0.1750 
	HD 121550	   13190.8260      -6.76443680000    2.8296800      	  
	HD 121550	   13197.8280      -6.35539450000    2.3127500      	  
	HD 121550	   13198.8470     -14.15762500000    2.3764700      	  
	HD 121550	   13199.8290      -6.10716450000    2.2799800      	  
	HD 121550	   13604.7510      -1.21071630000    1.5706500  0.1650 
	HD 121550	   14246.8320      -8.52632240000    1.3710200  0.1630 
	HD 121550	   14248.8650      -5.92367020000    1.4678400  0.1640 
	HD 121550	   14251.8610       1.01196530000    1.4313500  0.1630 
	HD 121550	   14255.7880      -6.21689620000    1.3364500  0.1630 
	HD 121550	   14279.7640      -1.81853160000    1.2429000  0.1640 
	HD 121550	   14285.7690       0.02046384000    1.3319000  0.1620 
	HD 121550	   14304.7510      -5.61668070000    1.1300700  0.1640 
	HD 121550	   14305.7440      -4.17559060000    1.0350500  0.1640 
	HD 121550	   14306.8050      -4.96249610000    1.1667600  0.1630 
	HD 121550	   14307.8050      -3.96851830000    1.1287900  0.1640 
	HD 121550	   14308.7920      -3.14714850000    1.0842700  0.1630 
	HD 121550	   14309.7920      -5.99937130000    1.1009000  0.1630 
	HD 121550	   14310.7890      -5.14617610000    1.1738000  0.1630 
	HD 121550	   14311.7810      -4.53082190000    0.9499920  0.1640 
	HD 121550	   14312.7790      -7.49093660000    1.0899000  0.1640 
	HD 121550	   14313.7820      -2.93969050000    1.1759100  0.1640 
	HD 121550	   14314.8110      -4.03625170000    1.2800800  0.1610 
	HD 121550	   14493.0850      -1.07986520000    1.3462900  0.1650 
	HD 121550	   14547.9860      -8.33351490000    1.4334100  0.1630 
	HD 121550	   14549.0060      -4.16219120000    1.3356900  0.1640 
	HD 121550	   14602.8180     -10.09815200000    1.4033700  0.1640 
	HD 121550	   14603.8070      -5.29205880000    1.3227600  0.1640 
	HD 121550	   14633.8450      -5.74890190000    1.2546400  0.1640 
	HD 121550	   14634.8400      -5.10176950000    1.2795900  0.1630 
	HD 121550	   14635.7910      -3.59928790000    1.3002700  0.1640 
	HD 121550	   14636.7960      -1.11436210000    1.2074000  0.1630 
	HD 121550	   14637.8650      -5.82619160000    1.1877000  0.1640 
	HD 121550	   14638.9250      -2.79074610000    1.2307600  0.1620 
	HD 121550	   14639.8940      -3.16200310000    1.3049800  0.1640 
	HD 121550	   14640.8850      -3.25501870000    1.4207800  0.1640 
	HD 121550	   14641.8850       3.54401960000    1.9689200  0.1790 
	HD 121550	   14643.8610      -3.15181110000    1.4188700  0.1630 
	HD 121550	   14688.7590      -6.01506450000    1.2437600  0.1630 
	HD 121550	   14689.7590      -9.53014940000    1.3104500  0.1630 
	HD 121550	   17577.7470      -4.70195920000    1.3866000  0.1780 
	HD 121579	   13190.8170      30.21740000000   18.8733000      	  
	HD 121579	   13197.8260     -61.92980000000   15.7115000      	  
	HD 121579	   13198.8450     -45.35790000000   15.2761000      	  
	HD 121579	   13199.8260      17.25700000000   15.6152000      	  
	HD 121579	   13398.1230      18.79290000000   14.9255000  0.1730 
	HD 121579	   13401.1260     -16.36000000000   13.5320000  0.1710 
	HD 121579	   13429.0730      54.79480000000   15.0552000  0.1690 
	HD 121579	   13570.7860     123.01500000000   14.7031000  0.1680 
	HD 122255	   13190.8460     764.61500000000    9.0395800      	  
	HD 122255	   13197.8660     670.08100000000    8.8160700      	  
	HD 122255	   13198.8700     652.92600000000    8.1646900      	  
	HD 122255	   13370.1660    -243.25900000000    7.6183300  0.1550 
	HD 122255	   13398.1280    -417.27400000000    6.6721800  0.1550 
	HD 122255	   13399.1250    -420.09000000000    6.4412700  0.1550 
	HD 122255	   13479.9940    -954.08600000000    7.8535600  0.1560 
	HD 122973	   13931.8320     -12.72310200000    1.5216500  0.3480 
	HD 122973	   13932.7720     -23.57550000000    1.7015300  0.3440 
	HD 122973	   13933.8400     -24.37655300000    1.6309200  0.3450 
	HD 122973	   13960.8150      -2.34170070000    1.4383200  0.3380 
	HD 122973	   13961.7620       6.87444060000    1.5021600  0.3420 
	HD 122973	   13962.7390      35.68502500000    1.5145100  0.3480 
	HD 122973	   13963.8030     -15.57237000000    1.7444500  0.3460 
	HD 122973	   14549.0110      34.46209100000    2.0318100  0.3720 
	HD 123265	   13190.8480      -5.45821000000    1.8450500      	  
	HD 123265	   13197.8710       1.57964000000    1.9440400      	  
	HD 123265	   13198.8760       3.39444000000    1.9595200      	  
	HD 123265	   13604.7620       3.09692000000    1.8490800  0.1520 
	HD 123265	   14246.8290       7.33717000000    1.5548700  0.1510 
	HD 123265	   14248.8600       0.77110500000    1.4413500  0.1500 
	HD 123265	   14251.8580       8.20779000000    1.5035400  0.1520 
	HD 123812	   13190.8300      42.21660000000    2.3774600      	  
	HD 123812	   13197.8310      55.25530000000    1.9878800      	  
	HD 123812	   13198.8530      54.24050000000    1.8721800      	  
	HD 123812	   13199.8340      47.08710000000    2.0425800      	  
	HD 123812	   14246.8360     -86.04530000000    1.9590000  0.1720 
	HD 123812	   14248.8710     -87.42260000000    1.9886400  0.1700 
	HD 124102	   13190.7710       8.92924000000    1.9256900      	  
	HD 124102	   13197.7760       6.78060000000    1.7523700      	  
	HD 124102	   13198.7950       3.73494000000    1.7581800      	  
	HD 124102	   13199.7590      -0.90110700000    1.7340000      	  
	HD 12484	    13694.7950      34.30515400000    2.2675700  0.4040 
	HD 12484	    13695.7280     -90.83554400000    2.2765300  0.3910 
	HD 12484	    14319.0930      32.81606500000    1.7057900  0.4180 
	HD 12484	    14339.9930      99.29861400000    1.9925800  0.4170 
	HD 12484	    14344.0250      30.33739000000    1.6976700  0.4180 
	HD 12484	    14345.9390       6.82169190000    2.3341700  0.4200 
	HD 12484	    14807.8510      92.28828700000    2.3066200  0.4110 
	HD 12484	    15231.8190    -139.72961000000    2.2216700  0.4130 
	HD 12484	    16519.1320      30.18361400000    2.1093800  0.3930 
	HD 12484	    16879.1040    -107.43162000000    2.0405600  0.4080 
	HD 125612	   13190.8330       4.64847190000    2.9838200      	  
	HD 125612	   13197.8340      13.24519700000    2.6978500      	  
	HD 125612	   13198.8560      12.33708600000    2.6201300      	  
	HD 125612	   13199.8380      -3.80614850000    2.7794700      	  
	HD 125612	   13604.7550    -108.51614000000    1.4332300  0.1790 
	HD 125612	   13754.1280      -2.49696960000    1.1586100  0.1720 
	HD 125612	   13776.1540     -25.83892100000    1.6794700  0.1740 
	HD 125612	   13777.1190     -24.83298200000    1.5904700  0.1740 
	HD 125612	   13838.0150    -131.78196000000    1.5561600  0.1790 
	HD 125612	   13841.9490    -135.52668000000    1.6913300  0.1760 
	HD 125612	   13927.7900    -144.46505000000    1.4304800  0.1810 
	HD 125612	   13961.7510    -127.85915000000    1.5194200  0.1830 
	HD 125612	   13962.7410    -135.45800000000    1.3571600  0.1820 
	HD 125612	   13981.7290    -131.19851000000    1.4122900  0.1820 
	HD 125612	   13983.7400    -131.46418000000    1.4988900  0.1820 
	HD 125612	   13984.7280    -125.47539000000    1.5421200  0.1820 
	HD 125612	   14130.1340     -67.29106000000    1.5837000  0.1860 
	HD 125612	   14139.1240     -52.84319000000    1.5023600  0.1860 
	HD 125612	   14251.8280      36.48948500000    1.3713800  0.1850 
	HD 125612	   14318.7790     111.71956000000    1.0485200  0.1830 
	HD 125612	   14545.0800       6.03564220000    1.4246600  0.1850 
	HD 125612	   14549.0170       3.09887330000    1.5334700  0.1820 
	HD 125612	   14633.8490      33.17652600000    1.3296000  0.1800 
	HD 125612	   14634.8460      40.77596800000    1.3918400  0.1810 
	HD 125612	   14639.8620      44.41051100000    1.3735200  0.1790 
	HD 125612	   14674.7860      48.12561100000    1.1982200  0.1760 
	HD 125612	   14839.1230     168.07939000000    1.3457600  0.1780 
	HD 125612	   14956.9980      32.89621800000    1.7550000  0.1770 
	HD 125612	   14984.8440      27.56349600000    1.4105900  0.1780 
	HD 125612	   15015.8340       2.89820810000    1.1247500  0.1760 
	HD 125612	   15044.8060      -7.72281380000    1.6971500  0.1700 
	HD 125612	   15231.1300       0.19777982000    1.4275400  0.1770 
	HD 125612	   15343.7800      49.14384800000    1.3639500  0.1820 
	HD 125612	   15344.8210      52.62121800000    1.3236100  0.1830 
	HD 125612	   15350.9080      52.30627800000    1.3801000  0.1840 
	HD 125612	   15351.8140      40.09402500000    1.2897500  0.1810 
	HD 125612	   15372.7810      58.07164500000    1.3658400  0.1810 
	HD 125612	   15373.7650      63.69224300000    1.1784000  0.1810 
	HD 125612	   15374.9100      66.95902400000    1.1821000  0.1780 
	HD 125612	   15375.7510      63.27119400000    1.2551500  0.1780 
	HD 125612	   15376.7610      59.91981700000    1.1815200  0.1790 
	HD 125612	   15377.7940      74.64245500000    1.1401200  0.1810 
	HD 125612	   15379.7550      78.13457400000    1.1931800  0.1830 
	HD 125612	   15380.7800      70.24829500000    1.2691000  0.1830 
	HD 125612	   15395.8820      92.73342600000    1.1829900  0.1800 
	HD 125612	   15396.8370      83.60736600000    1.4397900  0.1810 
	HD 125612	   15400.8160      83.66423800000    1.1791600  0.1800 
	HD 125612	   15402.7960      90.49438200000    1.3293100  0.1820 
	HD 125612	   15403.7770     102.49174000000    1.1592300  0.1840 
	HD 125612	   15404.8210     102.77304000000    1.1655400  0.1830 
	HD 125612	   15405.7980      85.78152500000    1.1643600  0.1840 
	HD 125612	   15406.7980      91.79637100000    1.2047200  0.1840 
	HD 125612	   15407.7840      95.60201400000    1.2578000  0.1830 
	HD 125612	   15410.7670      88.29092200000    1.1816500  0.1800 
	HD 125612	   15435.7240      90.54703900000    1.2044300  0.1800 
	HD 125612	   15585.1590     -97.83597500000    1.3313700  0.1820 
	HD 125612	   15607.1250     -91.37951800000    1.2511000  0.1790 
	HD 125612	   15636.0620     -87.72127700000    1.2694100  0.1810 
	HD 125612	   15663.9030     -99.00841700000    1.4776200  0.1860 
	HD 125612	   15668.9880    -100.42465000000    1.3201300  0.1800 
	HD 125612	   15700.7940    -107.45522000000    1.5305600  0.1810 
	HD 125612	   15733.8130    -100.63993000000    1.2716700  0.1820 
	HD 125612	   15762.7800     -89.48976600000    1.1980400  0.1850 
	HD 125612	   15794.7440     -85.65029400000    1.3411700  0.1750 
	HD 125612	   15961.0880       4.06783940000    1.3478700  0.1770 
	HD 125612	   16000.0400     -16.57317900000    1.4329800  0.1750 
	HD 125612	   16073.8500    -148.57182000000    1.5307100  0.1760 
	HD 125612	   16451.8250     -80.26855000000    1.4633000  0.1840 
	HD 125612	   16826.8310    -127.14203000000    1.3042700  0.1830 
	HD 125612	   17062.1440      54.19839000000    1.3873400  0.1810 
	HD 125612	   17209.8180     -35.47267200000    1.2955500  0.1810 
	HD 125612	   17618.7520     173.14402000000    1.1280900  0.1940 
	HD 126203	   13190.8340     -30.36270000000    3.7375900      	  
	HD 126203	   13197.8350     -35.97440000000    3.2699600      	  
	HD 126203	   13198.8570     -20.54210000000    3.6628600      	  
	HD 126203	   13199.8400     -56.53730000000    3.0691000      	  
	HD 126203	   13398.1340     -14.83960000000    2.5777700  0.1560 
	HD 126203	   13399.1300     -18.15350000000    2.3885800  0.1560 
	HD 126203	   13401.1360      -9.47589000000    2.5288900  0.1570 
	HD 126203	   13429.0850     -21.84380000000    3.0618700  0.1570 
	HD 126203	   13933.7760      33.43720000000    2.6759600  0.1560 
	HD 126203	   13934.7800      29.51030000000    2.6978100  0.1570 
	HD 126203	   13960.8120      36.50280000000    2.8072200  0.1580 
	HD 126203	   13961.7600      37.65060000000    3.0633200  0.1590 
	HD 126203	   13962.7630      29.65430000000    2.6663600  0.1580 
	HD 126203	   14246.8470      60.92190000000    3.3303500  0.1560 
	HD 126831	   13190.8360     114.99000000000    9.7018100      	  
	HD 126831	   13197.8370     160.23600000000    8.6211600      	  
	HD 126831	   13198.8590     157.37800000000    8.0481700      	  
	HD 126831	   13199.8420     133.67000000000    7.6983500      	  
	HD 126831	   13429.0920    -232.62900000000    6.8288500  0.1730 
	HD 126831	   13483.9020    -301.80500000000    8.7755100  0.1740 
	HD 129471	   13190.8390       2.69579000000    2.2736400      	  
	HD 129471	   13197.8390       6.37763000000    1.7961800      	  
	HD 129471	   13198.8620       3.04099000000    2.0542600      	  
	HD 129471	   13199.8450       2.30244000000    2.0431600      	  
	HD 129471	   13603.7520      12.01060000000    1.9602000  0.1890 
	HD 129471	   14246.8430       9.24220000000    1.9533500  0.1820 
	HD 130666	   13190.7770     180.53700000000    1.7683700      	  
	HD 130666	   13197.7810     188.32100000000    1.6722400      	  
	HD 130666	   13198.8050     180.34900000000    1.8079700      	  
	HD 130666	   13199.7660     181.69800000000    1.7221800      	  
	HD 130666	   14247.8960    -244.10000000000    1.5892700  0.1440 
	HD 130666	   14249.8420    -243.49400000000    1.5844000  0.1450 
	HD 130666	   14250.9760    -238.12100000000    1.5290300  0.1450 
	HD 130672	   13190.8440    -123.92800000000    3.7497800      	  
	HD 130672	   13197.8640    -110.07400000000    3.8230000      	  
	HD 130672	   13198.8680    -102.80200000000    3.8002200      	  
	HD 130672	   13603.7560     358.62300000000    4.1623500  0.1470 
	HD 131183	   13190.8410      -6.33377640000    2.5241000      	  
	HD 131183	   13197.8410      -4.63451950000    2.1179300      	  
	HD 131183	   13198.8650      -6.75237840000    2.3436700      	  
	HD 131183	   13199.8480     -15.01495200000    2.6369400      	  
	HD 131183	   13603.7470       4.10521950000    1.3322300  0.1550 
	HD 131183	   14246.8400     -12.18098000000    1.0283400  0.1540 
	HD 131183	   14248.8760       1.70233740000    1.1269600  0.1540 
	HD 131183	   14251.8640       1.41872510000    1.2057600  0.1530 
	HD 131183	   14634.8520      -2.90541880000    1.0859700  0.1540 
	HD 131183	   14639.8600      -0.70390772000    1.0661100  0.1540 
	HD 131183	   15231.1350       5.27061130000    1.2008300  0.1530 
	HD 131183	   15663.9050      -2.90145340000    1.2802000  0.1530 
	HD 132133	   13197.8690    -407.43800000000    2.8664200      	  
	HD 132133	   13198.8750      20.43230000000    2.7821500      	  
	HD 132133	   13199.7950     404.42300000000    2.8161600      	  
	HD 133125	   13926.8370      -0.85759581000    0.8044250  0.1760 
	HD 133125	   13927.8720       0.68531659000    0.8224720  0.1750 
	HD 133125	   13931.8360      -1.91488630000    0.9362200  0.1780 
	HD 133125	   14246.8500       2.54786530000    1.0841800      	  
	HD 13345	    13200.0690      -3.90943000000    2.2893400      	  
	HD 13345	    13207.0940      -4.39182000000    1.6687100      	  
	HD 13345	    13208.0890     -19.95640000000    1.9552900      	  
	HD 13345	    14024.0230       5.05386000000    2.6095800  0.1470 
	HD 13361	    13014.7640      -2.32577000000    1.6593000      	  
	HD 13361	    13015.7670       2.94475000000    1.6079100      	  
	HD 13361	    13016.7720      -4.70282000000    1.4080700      	  
	HD 13361	    13208.0860       8.82335000000    1.8847100      	  
	HD 13361	    14023.9890      -7.32717000000    1.8157200  0.1440 
	HD 13584	    13014.9050    -535.96400000000    3.6503800      	  
	HD 13584	    13015.8180    -531.07800000000    3.0613200      	  
	HD 13584	    13016.8190    -531.05600000000    2.5431000      	  
	HD 13584	    13072.7540    -203.59200000000    4.4537500      	  
	HD 13584	    13207.1070     890.67400000000    2.9943000      	  
	HD 13584	    13208.0930     896.75600000000    3.3838900      	  
	HD 136618	   13190.8650    1668.33000000000    2.8089900      	  
	HD 136618	   13197.8720    -690.99300000000    2.7298400      	  
	HD 136618	   13198.8790    -966.67900000000    3.1370900      	  
	HD 137631	   13190.8670     104.62300000000    8.1847800      	  
	HD 137631	   13190.9030      76.62160000000   18.9415000      	  
	HD 137631	   13190.9050      99.55680000000    8.6982300      	  
	HD 137631	   13197.8740    -117.37900000000    9.5704500      	  
	HD 137631	   13198.8820    -137.85100000000    9.7411700      	  
	HD 13773	    13200.1030     -38.60280000000    3.0814000      	  
	HD 13773	    13208.0900     -60.96100000000    2.7814400      	  
	HD 13773	    14024.0100      47.34690000000    2.6672300  0.1870 
	HD 13773	    14319.1000      46.13430000000    2.1927000  0.1870 
	HD 137985	   13570.7980       0.06968150000    1.0115200  0.1470 
	HD 137985	   13575.8150       2.13378000000    1.1055400  0.1460 
	HD 137985	   13576.8840      -3.77166000000    1.1613200      	  
	HD 137985	   13725.1770       1.57022000000    2.1623800  0.1480 
	HD 138278	   13398.1520   -1741.99000000000    1.4322700  0.1380 
	HD 138278	   13399.1420   -1562.08000000000    1.4220000  0.1380 
	HD 138278	   13807.0490    3304.38000000000    2.1747700  0.1380 
	HD 138600	   13190.8430    -175.66500000000    6.9645600      	  
	HD 138600	   13197.8430    -202.50400000000    7.5208400      	  
	HD 138600	   13198.8660    -190.57100000000    7.3956600      	  
	HD 138600	   13199.8500    -182.72200000000    7.4921100      	  
	HD 138600	   13546.7860     106.43900000000    5.2020000  0.1590 
	HD 138600	   13547.7740     114.44700000000    4.4826800  0.1590 
	HD 138600	   13548.7880     107.52100000000    4.8052600  0.1590 
	HD 138600	   13549.8160     111.92600000000    4.6811800  0.1600 
	HD 138600	   13550.8280     110.22400000000    4.8266000  0.1590 
	HD 138600	   13551.8480     104.21400000000    5.8505600  0.1590 
	HD 138600	   13570.7880     127.23400000000    6.5042800  0.1590 
	HD 139879	   13190.9080      10.83360000000    2.0918800      	  
	HD 139879	   13197.8760       4.28688000000    1.8472000      	  
	HD 139879	   13198.8840       1.69752000000    1.9060100      	  
	HD 139879	   13603.7610      -1.08966000000    1.9276500  0.1520 
	HD 139907	   13570.8370      20.44176700000    0.9725960  0.1720 
	HD 139907	   13575.8930      19.22387000000    1.0656000  0.1700 
	HD 139907	   13576.8150      20.39093500000    1.0277300  0.1780 
	HD 139907	   14250.9600     -12.14022400000    1.2303900  0.1670 
	HD 139907	   14549.0350     -35.30891400000    1.2100700  0.1670 
	HD 139907	   16483.7540     -14.20087900000    0.9157770  0.1660 
	HD 140721	   13190.9100     -10.12200000000   15.0880000      	  
	HD 140721	   13197.8790      55.33840000000   11.8207000      	  
	HD 140721	   13198.8880     -45.28010000000   10.8981000      	  
	HD 141085	   13190.9120     -91.78020000000    2.1653000      	  
	HD 141085	   13197.8770     -82.24260000000    1.6735100      	  
	HD 141085	   13198.8860     -86.11170000000    1.7767300      	  
	HD 141085	   13603.7630     267.50200000000    1.9049700  0.1460 
	HD 141186	   13570.8410       3.13366000000    4.0612700  0.1420 
	HD 141186	   13575.8980      -4.50019000000    4.3613800  0.1400 
	HD 141186	   13576.8180      -5.87261000000    4.2452200  0.1430 
	HD 141186	   13807.0650       7.22975000000    7.7189100  0.1420 
	HD 14223	    13200.0900    1845.35000000000    2.4723000      	  
	HD 14223	    13207.1150    1739.77000000000    2.0687100      	  
	HD 14223	    13208.0970    1725.54000000000    2.2190600      	  
	HD 14223	    13604.1120   -5320.21000000000    3.4005000  0.1440 
	HD 142943	   13190.9140      15.38020000000   10.8405000      	  
	HD 142943	   13197.8800      25.61090000000   11.5576000      	  
	HD 142943	   13198.8890      -0.35652300000   10.2900000      	  
	HD 142943	   13206.9470      16.41280000000    9.8712500      	  
	HD 142943	   13398.1380     -35.46670000000    8.0696800  0.1880 
	HD 142943	   13399.1330     -20.01040000000    8.5536400  0.1870 
	HD 143174	   13570.8430     -16.07645200000    1.3766700  0.2160 
	HD 143174	   13575.9040     -21.16685300000    1.4133400  0.2160 
	HD 143174	   13576.8210     -23.82563700000    1.4858000  0.2170 
	HD 143174	   14250.9630       6.17632990000    1.5819000  0.2430 
	HD 143174	   14255.9080       5.93407110000    1.3108000  0.2490 
	HD 143174	   14278.8770       6.73187800000    1.2654200  0.2500 
	HD 143174	   14279.8670      13.62912600000    1.3440600  0.2480 
	HD 143174	   14304.8580      -1.63645070000    1.1211500  0.2420 
	HD 143174	   14305.8640       3.45318460000    1.0574700  0.2430 
	HD 143174	   14306.8620      -3.43885100000    1.3339500  0.2410 
	HD 143174	   14307.9020       5.96162780000    1.1099400  0.2430 
	HD 143174	   14308.8900      -2.73699680000    1.1450100  0.2410 
	HD 143174	   14309.8660      -5.02262810000    1.0574900  0.2420 
	HD 143174	   14310.8570      -4.81033570000    0.9992950  0.2430 
	HD 143174	   14311.8530      -2.91790380000    1.1057100  0.2420 
	HD 143174	   14312.8470      -1.83078400000    1.0571300  0.2390 
	HD 143174	   14313.8510      -2.20996000000    1.0124000  0.2390 
	HD 143174	   14314.8780      -5.50552380000    1.1121000  0.2380 
	HD 143174	   14318.9580       2.93006990000    1.0935200  0.2300 
	HD 143174	   14335.7930      -5.21737650000    1.1311400  0.2370 
	HD 143174	   14343.7770      -2.74394180000    1.0421800  0.2410 
	HD 143174	   14493.0770      -2.92015920000    1.4210700  0.2480 
	HD 143174	   14548.0390      21.15713800000    1.4917200  0.2440 
	HD 143174	   14549.0380      10.88408800000    1.5119000  0.2450 
	HD 143174	   14602.9090      19.92424800000    1.4456800  0.2470 
	HD 143174	   14603.8150      11.49044700000    1.3554000  0.2480 
	HD 143174	   14634.0110       4.25851190000    1.4352400  0.2370 
	HD 143174	   14634.9110       5.94325200000    1.3558000  0.2400 
	HD 143174	   14635.9620       4.71827150000    1.3948100  0.2390 
	HD 143174	   14636.9120       4.52184380000    1.2792700  0.2370 
	HD 143174	   14637.9530       1.69434000000    1.3746000  0.2340 
	HD 143174	   14638.8790       1.40072350000    1.3277500  0.2320 
	HD 143174	   14640.0340       3.74299650000    1.3475000  0.2330 
	HD 143174	   14640.8100      -0.51234729000    1.5962500  0.2320 
	HD 143174	   14641.7960      -4.69069020000    1.3873800  0.2340 
	HD 143174	   14688.8220      -5.95691540000    1.2639200  0.2340 
	HD 143174	   14689.8700      -7.31320850000    1.3946300  0.2330 
	HD 143174	   14718.7220      -1.36669850000    1.2327100  0.2370 
	HD 143174	   14723.7480      -0.85179790000    1.2485900  0.2280 
	HD 143174	   14725.7430       3.17605230000    1.3137500  0.2320 
	HD 143174	   14839.1550      -3.14555620000    1.4050600  0.2320 
	HD 143174	   14839.1580      -4.30363430000    1.4016300  0.2320 
	HD 143174	   14865.1380     -12.84671300000    1.3200500  0.2400 
	HD 143174	   14866.0900      -8.50775380000    1.6477800  0.2370 
	HD 143174	   14866.0960      -6.77368570000    1.4579800  0.2370 
	HD 143174	   14964.0740       7.64859740000    1.4510000  0.2350 
	HD 143174	   14984.9490       0.49462693000    1.4918300  0.2360 
	HD 143174	   15016.9770      -8.46865680000    1.2376700  0.2250 
	HD 143174	   15048.8390      -4.79070670000    1.2686500  0.2230 
	HD 143174	   15231.1100      -2.32483970000    1.4861000  0.2290 
	HD 143174	   15344.8960      -2.49179240000    1.6133900  0.2360 
	HD 143174	   15376.7810       5.73326590000    1.3856400  0.2400 
	HD 143174	   15395.9970       1.55393980000    1.1513400  0.2470 
	HD 143174	   15489.7080       9.54072110000    1.4830100  0.2570 
	HD 143174	   16320.1560       1.81405700000    1.4816300  0.2440 
	HD 143174	   17214.7630       9.76858300000    1.5978500  0.2620 
	HD 143174	   17601.7910      -5.25986600000    1.2795700  0.2380 
	HD 143174	   17601.7940      -4.78942340000    1.2074000  0.2380 
	HD 143174	   17601.7970      -3.86910810000    1.2223700  0.2380 
	HD 143332	   13190.9150     -97.75750000000   11.7331000      	  
	HD 143332	   13197.7870      -6.90614000000   11.8100000      	  
	HD 143332	   13198.8210     -19.53900000000   11.4419000      	  
	HD 143332	   13199.7710     -40.58480000000   11.3040000      	  
	HD 143332	   13206.9500     -52.44250000000   12.5533000      	  
	HD 143332	   13207.9490     -35.92880000000   11.6145000      	  
	HD 143332	   13398.1430      -3.79523000000    8.0144000  0.1600 
	HD 143332	   13401.1420      -4.19619000000    7.4728400  0.1590 
	HD 143332	   13429.1210      37.62380000000    7.6922000  0.1590 
	HD 143332	   13478.9530      38.37980000000    7.6831500  0.1600 
	HD 143332	   13480.0610      23.27300000000    9.4025800  0.1610 
	HD 143332	   13480.9300      33.78010000000    8.0945000  0.1590 
	HD 143332	   13483.9250      22.53190000000    8.2138800  0.1630 
	HD 143332	   13546.8020     106.05800000000   40.7798000  0.1780 
	HD 143332	   13546.8030      62.23140000000    9.1831600  0.1780 
	HD 14374	    13014.7660      10.14640000000    4.8034900      	  
	HD 14374	    13015.7650      14.67930000000    4.8935900      	  
	HD 14374	    13016.7690       0.80641700000    4.6344000      	  
	HD 14374	    13072.7510      -4.72534000000    8.0164100      	  
	HD 14374	    13241.0230      -5.69332000000    6.3697700  0.2460 
	HD 14374	    13603.1240      -6.66741000000    5.6765000  0.2720 
	HD 145331	   13190.9170      -3.25515000000    1.9502500      	  
	HD 145331	   13197.8820       5.18548000000    1.7312100      	  
	HD 145331	   13198.8910       3.16959000000    1.8254100      	  
	HD 145331	   13603.8440      -1.52225000000    1.8487200  0.1450 
	HD 146050	   13570.8000      -5.12278830000    0.4610390  0.1540 
	HD 146050	   13575.8210      -2.53535870000    0.4630200  0.1530 
	HD 146050	   13807.0840       3.31797540000    0.5470160  0.1540 
	HD 14655	    13014.7820     -17.51487500000    2.7012900      	  
	HD 14655	    13015.7860     -17.63672500000    2.5291700      	  
	HD 14655	    13016.7870     -32.13376400000    2.4820400      	  
	HD 14655	    13072.7190     -21.80729500000    3.2864100      	  
	HD 14655	    13207.1090      24.63923800000    2.8089700      	  
	HD 14655	    13208.1010      18.06928400000    2.6751300      	  
	HD 14655	    13368.8470     -13.00955700000    1.2834800  0.1500 
	HD 14655	    13369.7630      25.37796300000    1.4698800  0.1490 
	HD 14655	    13370.7280      20.81548900000    1.6500700  0.1500 
	HD 14655	    13397.7400       5.93370270000    1.1026900  0.1510 
	HD 14655	    13398.7540      19.45130300000    1.1362200  0.1510 
	HD 14655	    13425.7550      -7.61544560000    1.2289000  0.1550 
	HD 14655	    13426.7340     -10.85394100000    1.1215100  0.1520 
	HD 14655	    13427.7340      -9.31526120000    1.1427400  0.1540 
	HD 14655	    13603.1200       9.96540520000    1.2813700  0.1470 
	HD 14655	    13604.1300       4.52456700000    1.4714600  0.1480 
	HD 14655	    13605.1300      -6.48328070000    1.3028300  0.1470 
	HD 14655	    13692.9120      -2.35495210000    1.3068700  0.1460 
	HD 14655	    13693.8540      -1.44618230000    1.1770000  0.1440 
	HD 14655	    13694.7800       4.36931690000    1.3161300  0.1440 
	HD 14655	    13695.7530     -24.39713400000    1.4197100  0.1440 
	HD 14655	    13696.8980     -27.54688300000    1.2840300  0.1470 
	HD 14655	    13724.7850       6.22078450000    1.4599500  0.1480 
	HD 14655	    13746.8710     -19.36294400000    1.8104800  0.1470 
	HD 14655	    13747.8710     -13.48999200000    1.5184700  0.1510 
	HD 14655	    13748.8250     -12.62641300000    1.7114200  0.1500 
	HD 14655	    13749.7360     -10.54882800000    1.5903000  0.1480 
	HD 14655	    13750.7190      18.67660300000    1.4877200  0.1470 
	HD 14655	    13750.7400      11.19522400000    1.5541000  0.1470 
	HD 14655	    13751.7250      16.52174800000    1.4017300  0.1470 
	HD 14655	    13752.7350     -11.12903100000    1.1262700  0.1490 
	HD 14655	    13927.1110     -14.16569700000    1.5308900  0.1440 
	HD 14655	    13928.1130     -12.35294500000    1.5958500  0.1440 
	HD 14655	    13981.9950      33.04316200000    1.5707200  0.1430 
	HD 14655	    13983.0910       0.54408345000    1.5769300  0.1440 
	HD 14655	    14024.0290     -10.57780700000    1.8273200  0.1460 
	HD 14655	    14129.7250      -9.44662600000    1.3002200  0.1460 
	HD 14655	    14344.0070       9.46326690000    1.3741400  0.1450 
	HD 14655	    14427.8570      11.10481400000    1.3482000  0.1460 
	HD 14655	    14428.8040      -8.95947830000    1.4372600  0.1470 
	HD 14655	    14429.9760     -14.67492900000    1.2973600  0.1470 
	HD 14655	    14430.7970      15.15824600000    1.3614300  0.1450 
	HD 14655	    14717.9610      16.09271400000    1.4043900  0.1510 
	HD 14655	    14807.8610       0.04688233200    1.3316400  0.1520 
	HD 14655	    15231.7560      -9.74716910000    1.4414700  0.1570 
	HD 14655	    17586.1190     -15.24907100000    1.7519900  0.1490 
	HD 147062	   13197.9110      10.96320000000    2.2655500      	  
	HD 147062	   13198.9160      -3.35850000000    2.4015700      	  
	HD 147062	   13199.8630       4.34670000000    2.2206600      	  
	HD 147062	   13207.9540      -2.40268000000    2.2790600      	  
	HD 147062	   13603.8410      10.35490000000    2.1532300  0.1690 
	HD 147506	   13981.7790     -30.64121800000    7.2542200  0.1940 
	HD 147506	   13982.8730    -320.86757000000    7.6237800  0.1900 
	HD 147506	   13983.8160     528.33299000000    7.8004400  0.1910 
	HD 147506	   13984.8960     843.86291000000    7.8130500  0.1780 
	HD 147506	   14023.6940     687.73192000000    7.8773800  0.1930 
	HD 147506	   14186.9960     687.77483000000    7.5720800  0.1920 
	HD 147506	   14187.1020     675.39664000000    6.7790800  0.1910 
	HD 147506	   14187.1580     708.48951000000    6.4781900  0.1920 
	HD 147506	   14188.0150     749.70954000000    6.9214900  0.1900 
	HD 147506	   14188.1580     766.61146000000    6.7908600  0.1900 
	HD 147506	   14189.0080     643.36368000000    6.5582500  0.1890 
	HD 147506	   14189.0870     626.42440000000    6.6595200  0.1880 
	HD 147506	   14189.1560     610.69555000000    7.1680700  0.1890 
	HD 147506	   14216.9570     715.67572000000    7.9978300  0.1890 
	HD 147506	   14257.7540      18.91607200000    6.0988100  0.1910 
	HD 147506	   14257.7560      24.65957400000    6.3029500  0.1910 
	HD 147506	   14257.7580      14.60669200000    6.3221400  0.1910 
	HD 147506	   14257.7920     -20.82380900000    5.6520200  0.1910 
	HD 147506	   14257.7940     -28.45483000000    5.2608500  0.1910 
	HD 147506	   14257.7970     -30.37812200000    5.3915000  0.1910 
	HD 147506	   14257.8000     -33.50622400000    4.8695400  0.1910 
	HD 147506	   14257.8020     -30.78649600000    5.3325800  0.1910 
	HD 147506	   14257.8050     -43.38303200000    4.9991800  0.1910 
	HD 147506	   14257.8080     -34.06314200000    5.3460000  0.1910 
	HD 147506	   14257.8110     -50.95638800000    5.5053800  0.1910 
	HD 147506	   14257.8130     -45.92215400000    5.5955100  0.1910 
	HD 147506	   14257.8160     -33.08771900000    5.4098700  0.1910 
	HD 147506	   14257.8250     -57.50410800000    5.4007800  0.1910 
	HD 147506	   14257.8280     -59.27883600000    4.9915700  0.1910 
	HD 147506	   14257.8310     -67.65494700000    5.6099900  0.1910 
	HD 147506	   14257.8330     -63.69381200000    5.4133100  0.1910 
	HD 147506	   14257.8360     -63.75770100000    4.8512700  0.1910 
	HD 147506	   14257.8390     -70.71049700000    4.9607700  0.1910 
	HD 147506	   14257.8410     -31.19483700000    4.9472100  0.1910 
	HD 147506	   14257.8440     -35.54643400000    4.8714000  0.1910 
	HD 147506	   14257.8470     -35.54698600000    5.2509900  0.1910 
	HD 147506	   14257.8500     -16.08028000000    5.1206900  0.1910 
	HD 147506	   14257.8530     -39.66643100000    5.3326600  0.1910 
	HD 147506	   14257.8550     -21.88836500000    4.9224400  0.1910 
	HD 147506	   14257.8580      15.04485800000    5.4820300  0.1910 
	HD 147506	   14257.8610     -34.17775300000    5.0274800  0.1910 
	HD 147506	   14257.8640     -20.43085000000    5.1488700  0.1910 
	HD 147506	   14257.8660     -20.36745800000    5.2395000  0.1910 
	HD 147506	   14257.8690     -12.22942200000    5.6314200  0.1910 
	HD 147506	   14257.8720     -25.81521300000    4.8161500  0.1910 
	HD 147506	   14257.8750     -35.75566100000    5.3846300  0.1910 
	HD 147506	   14257.8770     -37.88170900000    4.9594900  0.1910 
	HD 147506	   14257.8800     -43.48654800000    5.2734600  0.1910 
	HD 147506	   14257.8830     -38.46998000000    5.6310500  0.1910 
	HD 147506	   14257.8860     -63.38698900000    5.1895800  0.1910 
	HD 147506	   14257.8880     -39.20204400000    5.0861300  0.1910 
	HD 147506	   14257.8910     -64.87140300000    4.9220000  0.1910 
	HD 147506	   14257.8940     -76.19771800000    5.1427400  0.1910 
	HD 147506	   14257.8960     -90.21201000000    5.0637500  0.1910 
	HD 147506	   14257.8990     -88.22459300000    4.9794300  0.1910 
	HD 147506	   14257.9020    -102.52372000000    5.4225700  0.1910 
	HD 147506	   14257.9040    -107.10565000000    5.2784400  0.1910 
	HD 147506	   14257.9070    -110.41072000000    4.9215200  0.1910 
	HD 147506	   14257.9100    -141.23847000000    4.9017100  0.1910 
	HD 147506	   14257.9130    -150.51732000000    4.6948900  0.1910 
	HD 147506	   14257.9160    -153.62367000000    4.5539100  0.1910 
	HD 147506	   14257.9190    -171.91809000000    5.0831500  0.1910 
	HD 147506	   14257.9220    -183.21195000000    5.0156700  0.1910 
	HD 147506	   14257.9250    -195.00235000000    5.0041300  0.1910 
	HD 147506	   14257.9280    -223.88432000000    5.4546500  0.1910 
	HD 147506	   14257.9310    -231.12344000000    5.5966900  0.1910 
	HD 147506	   14257.9340    -231.52443000000    5.4604200  0.1910 
	HD 147506	   14257.9370    -250.89292000000    5.3652300  0.1910 
	HD 147506	   14257.9390    -255.70926000000    4.8978800  0.1910 
	HD 147506	   14257.9420    -266.44517000000    5.0779000  0.1910 
	HD 147506	   14257.9450    -271.00486000000    5.2146200  0.1910 
	HD 147506	   14257.9480    -294.21278000000    4.6819800  0.1910 
	HD 147506	   14257.9510    -284.47053000000    4.7926300  0.1910 
	HD 147506	   14257.9540    -311.93734000000    5.3034400  0.1910 
	HD 147506	   14257.9570    -311.46083000000    4.8713500  0.1910 
	HD 147506	   14257.9600    -304.91992000000    5.1945100  0.1910 
	HD 147506	   14257.9630    -317.77127000000    4.7439900  0.1910 
	HD 147506	   14257.9660    -324.73772000000    4.9242500  0.1910 
	HD 147506	   14257.9690    -331.43411000000    5.2410000  0.1910 
	HD 147506	   14257.9720    -322.55545000000    5.2723200  0.1910 
	HD 147506	   14257.9750    -324.77168000000    5.0194100  0.1910 
	HD 147506	   14257.9780    -327.87734000000    4.9904400  0.1910 
	HD 147506	   14257.9810    -334.91677000000    4.8679100  0.1910 
	HD 147506	   14257.9840    -332.49993000000    5.0052100  0.1910 
	HD 147506	   14257.9860    -342.91158000000    4.9741200  0.1910 
	HD 147506	   14257.9890    -330.36225000000    5.2918800  0.1910 
	HD 147506	   14257.9920    -355.52271000000    5.3451500  0.1910 
	HD 147506	   14257.9950    -341.01953000000    5.0168600  0.1910 
	HD 147506	   14257.9980    -326.63397000000    5.0446900  0.1910 
	HD 147506	   14258.0010    -317.31177000000    4.9720400  0.1910 
	HD 147506	   14258.0040    -323.54226000000    4.9477700  0.1910 
	HD 147506	   14258.0070    -311.15791000000    5.0763600  0.1910 
	HD 147506	   14258.0100    -297.07259000000    5.0035200  0.1910 
	HD 147506	   14258.0120    -305.82492000000    5.1987700  0.1910 
	HD 147506	   14258.0150    -315.92370000000    4.6778900  0.1910 
	HD 147506	   14258.0190    -313.35238000000    5.1602100  0.1910 
	HD 147506	   14258.0220    -322.26251000000    4.9766100  0.1910 
	HD 147506	   14258.0250    -318.72936000000    5.0802300  0.1910 
	HD 147506	   14258.0280    -321.20628000000    4.4923900  0.1910 
	HD 147506	   14258.0310    -335.17439000000    4.8193000  0.1910 
	HD 147506	   14258.0400    -323.41939000000    5.1961600  0.1910 
	HD 147506	   14258.0430    -345.14656000000    5.0420800  0.1910 
	HD 147506	   14258.0460    -351.45739000000    5.0692800  0.1910 
	HD 147506	   14258.0490    -360.14654000000    5.1574800  0.1910 
	HD 147506	   14258.0520    -364.68834000000    5.0438000  0.1900 
	HD 147506	   14258.0560    -367.15579000000    4.8763600  0.1900 
	HD 147506	   14258.0590    -369.10544000000    5.0051800  0.1900 
	HD 147506	   14258.0620    -383.60057000000    4.8640800  0.1900 
	HD 147506	   14258.0970    -440.94690000000    5.4811600  0.1900 
	HD 147506	   14258.1000    -441.85687000000    4.9932900  0.1900 
	HD 147506	   14258.1040    -455.73663000000    4.7210200  0.1900 
	HD 147506	   14279.8750     363.89442000000    8.1418600  0.1890 
	HD 147506	   14285.8220     126.70861000000    5.9479800  0.1920 
	HD 147506	   14294.8770     718.73653000000    6.3692200  0.1930 
	HD 147506	   14304.8640     578.45709000000    5.8491800  0.1920 
	HD 147506	   14305.8690     727.65489000000    6.1212800  0.1910 
	HD 147506	   14306.8640     722.35512000000    7.6487200  0.1920 
	HD 147506	   14307.9120     447.42998000000    6.2657200  0.1940 
	HD 147506	   14335.8130     538.58880000000    6.6279900  0.1900 
	HD 147506	   14546.0960    -693.58532000000    7.7048200  0.1870 
	HD 147506	   14547.1140     526.30542000000    7.0558500  0.1860 
	HD 147506	   14549.0490     745.76991000000    7.0242700  0.1890 
	HD 147506	   14602.9140     261.73756000000    6.6460900  0.1910 
	HD 147506	   14603.9290     652.52272000000    5.7355700  0.1900 
	HD 147506	   14674.8720    -406.69595000000    7.5588300  0.1870 
	HD 147506	   14839.1670    -377.83794000000    7.9189900  0.1870 
	HD 147506	   15015.8710     671.11914000000    8.4586400  0.1860 
	HD 147506	   15350.9460    -525.23586000000    8.3665100  0.1880 
	HD 147506	   15465.7430     596.46484000000    6.7285100  0.1850 
	HD 147506	   15703.8730     614.17655000000    7.5463900  0.1860 
	HD 147506	   15704.8360     366.34155000000    7.9296800  0.1840 
	HD 147506	   15705.8530    -547.56509000000    8.0503900  0.1830 
	HD 147506	   15706.8320    -267.72688000000    7.4594700  0.1840 
	HD 147506	   15707.8440     496.80657000000    7.4540100  0.1840 
	HD 147506	   15808.7600     315.61005000000    8.2976800  0.1880 
	HD 147506	   15850.6950     549.25364000000    7.5395600  0.1870 
	HD 147506	   15932.1610    -249.92831000000    9.5355600  0.1890 
	HD 147506	   15945.1280     585.33356000000    8.7047700  0.1860 
	HD 147506	   15992.0180     391.37590000000   10.1225000  0.1870 
	HD 147506	   16147.7530     542.66247000000    7.9046600  0.1840 
	HD 147506	   16149.7390     368.97939000000    8.3546600  0.1820 
	HD 147506	   16506.7340    -399.86824000000    6.6299400  0.1910 
	HD 147506	   16826.7530    -217.44401000000    7.8755700  0.1880 
	HD 147506	   16846.7500     618.41486000000    7.8026400  0.1890 
	HD 147506	   16849.7700   -1132.68570000000    7.8968100  0.1910 
	HD 147506	   16855.7760    -956.38843000000    7.2944000  0.1860 
	HD 147506	   17065.1500     441.16545000000    9.3153300  0.1740 
	HD 147506	   17150.9890     688.92555000000    8.5497900  0.1880 
	HD 147506	   17151.1350     670.05196000000    8.0185200  0.1870 
	HD 147506	   17179.7590     588.40026000000    7.2501500  0.1900 
	HD 147506	   17197.9660     165.27474000000    7.7008600  0.1880 
	HD 147506	   17203.9370     -39.90126700000    7.8683100  0.1860 
	HD 147506	   17211.9530     542.39411000000    7.4637600  0.1880 
	HD 147506	   17214.0500     465.79573000000    8.5373000      	  
	HD 147506	   17254.8990    -222.67882000000    8.4777100  0.1850 
	HD 147506	   17255.8880    -613.19108000000    8.0221600  0.1870 
	HD 147506	   17262.7230     507.32040000000    8.3972400  0.1860 
	HD 147506	   17294.7040    -910.38839000000    6.2949000  0.1820 
	HD 147506	   17298.7060     504.79777000000    6.2574000  0.1820 
	HD 147506	   17326.6840     494.17703000000    8.4229800  0.1790 
	HD 147506	   17423.1820     316.73310000000    8.7413900  0.1830 
	HD 147506	   17672.7050    -788.34165000000    7.8236900  0.1690 
	HD 147506	   17793.1790     568.29476000000    9.1145400  0.1750 
	HD 147752	   13925.9790       1.22667410000    0.6521520  0.5190 
	HD 147752	   13926.9110      -5.07118790000    0.6651690  0.5200 
	HD 147752	   13927.8230      -2.25376440000    0.6857900  0.5260 
	HD 147752	   13931.8500       5.98634770000    0.9237770      	  
	HD 147887	   13197.9130      -0.49259800000    1.8959700      	  
	HD 147887	   13198.9170       6.25900000000    1.9632900      	  
	HD 147887	   13199.8650      -1.76544000000    1.8152900      	  
	HD 147887	   13207.9930       5.56201000000    1.9721700      	  
	HD 147887	   13603.8390       9.01918000000    2.0785700  0.1410 
	HD 148164	   13197.9140     -22.64712300000    3.3275100      	  
	HD 148164	   13198.9190      -7.00700170000    2.8102500      	  
	HD 148164	   13199.8660     -44.62199200000    3.1874200      	  
	HD 148164	   13208.0010     -19.89932000000    3.0244200      	  
	HD 148164	   13398.1680       0.95659719000    1.7480000  0.1560 
	HD 148164	   13398.1730       2.34521660000    1.4421600  0.1560 
	HD 148164	   13399.1570       3.95098660000    1.3281200  0.1550 
	HD 148164	   13401.1470       7.36241530000    1.3739200  0.1540 
	HD 148164	   13429.1280       0.57589656000    1.3772500  0.1550 
	HD 148164	   13981.7400     -46.76268300000    1.7700300  0.1560 
	HD 148164	   13982.7960     -47.83601300000    1.7623400  0.1570 
	HD 148164	   14549.0280     -79.72959700000    1.9290300  0.1540 
	HD 148164	   14674.8120     -53.29832700000    1.5138100  0.1550 
	HD 148164	   14688.8140     -61.92209000000    1.6411600  0.1560 
	HD 148164	   15041.8820     -46.59517700000    1.5034000  0.1530 
	HD 148164	   15231.1540     -41.44506500000    1.6990000  0.1550 
	HD 148164	   15395.9170     -22.57531400000    1.5812000  0.1540 
	HD 148164	   15399.8940     -30.75113900000    1.5430500  0.1540 
	HD 148164	   15606.1530      -8.00981870000    1.7496900  0.1540 
	HD 148164	   15636.0760      -5.61554860000    1.6007300  0.1530 
	HD 148164	   15668.0280      -4.47106090000    1.7788900  0.1530 
	HD 148164	   15668.9890     -11.42830800000    1.6852400  0.1540 
	HD 148164	   15796.7260     -60.77667700000    1.5340000  0.1520 
	HD 148164	   15992.0450      14.20379800000    2.0452300  0.1510 
	HD 148164	   16099.8130     -48.71067800000    1.7410600  0.1530 
	HD 148164	   16166.7320     -12.33458400000    2.0286400  0.1540 
	HD 148164	   16327.1430      30.35743700000    1.6838000  0.1520 
	HD 148164	   16328.1430      32.78565000000    1.6195300  0.1520 
	HD 148164	   16446.8430     -32.84443300000    2.0391300  0.1510 
	HD 148164	   16472.7990      -9.29153010000    2.0953400  0.1520 
	HD 148164	   16473.7860     -10.56485100000    2.0358800  0.1520 
	HD 148164	   16489.7670      -5.42493140000    2.0150100  0.1530 
	HD 148164	   16588.6930      27.07535300000    2.3622900  0.1530 
	HD 148164	   16849.7670      21.31092100000    1.9737800  0.1570 
	HD 148164	   16863.7480      25.95212800000    2.0161500  0.1570 
	HD 148164	   16880.7590      25.82466100000    1.8249800  0.1560 
	HD 148164	   16893.7400      36.66177100000    1.7176100  0.1560 
	HD 148164	   17062.1460      40.92955600000    1.9310300  0.1600 
	HD 148164	   17179.9290      34.45165900000    2.0277800  0.1570 
	HD 148164	   17232.8180      42.51779500000    1.6601600  0.1570 
	HD 148164	   17244.7430      38.07253300000    1.4141900  0.1570 
	HD 148164	   17597.8650      38.46778700000    1.5719000  0.1560 
	HD 148164	   17601.8020      41.65318900000    1.5135200  0.1540 
	HD 148164	   17601.8040      41.13254400000    1.4230400  0.1540 
	HD 148164	   17601.8060      40.09194700000    1.5255200  0.1540 
	HD 148164	   17652.7650      44.31348200000    1.5106900  0.1560 
	HD 148284	   13570.8600    -513.07427000000    1.6503500  0.1430 
	HD 148284	   13575.9250    -486.05014000000    1.7669400  0.1410 
	HD 148284	   14318.9440     -18.32276100000    1.5063700  0.1410 
	HD 148284	   14549.0570    -640.90747000000    1.4640700  0.1440 
	HD 148284	   14634.9270    -226.52623000000    1.4637700  0.1440 
	HD 148284	   14640.0280    -186.41389000000    1.6435200  0.1430 
	HD 148284	   14641.9630    -173.80328000000    1.7761000  0.1430 
	HD 148284	   14984.9600    -139.03828000000    1.6596600  0.1420 
	HD 148284	   15016.9870     194.17911000000    1.5125900  0.1420 
	HD 148284	   15041.9410     556.66700000000    1.5232100  0.1420 
	HD 148284	   15048.8440     670.66109000000    1.6896900  0.1420 
	HD 148284	   15231.1030    -631.01326000000    1.5636500  0.1420 
	HD 148284	   15286.0490    -416.02553000000    1.6182200  0.1420 
	HD 148284	   15321.9200    -156.84330000000    1.6700300  0.1420 
	HD 148284	   15606.1580    -511.14228000000    1.5519000  0.1430 
	HD 148284	   15636.0850    -346.35366000000    1.4810000  0.1430 
	HD 148284	   15668.0080     -99.80102800000    1.5218100  0.1430 
	HD 148284	   15669.0280     -88.26522000000    1.5187800  0.1420 
	HD 148284	   15671.0900     -73.55565100000    1.5259600  0.1430 
	HD 148284	   15808.7550     408.19201000000    1.5872600  0.1430 
	HD 148284	   15850.6970    -499.66692000000    1.7609900  0.1430 
	HD 148284	   16448.8330    1393.03250000000    1.9034800  0.1430 
	HD 148284	   16475.7780     854.22079000000    1.6989500  0.1430 
	HD 148284	   16476.7820     818.45554000000    1.9654700  0.1440 
	HD 148284	   16710.0270     152.80856000000    2.2624700  0.1440 
	HD 148284	   16846.7540    -183.30108000000    2.4466900  0.1420 
	HD 148284	   16894.7310    -627.41132000000    2.3850000  0.1410 
	HD 148284	   17065.1530     354.42258000000    3.1222300  0.0280 
	HD 148284	   17214.7560    -544.30212000000    2.5594600  0.1460 
	HD 148284	   17788.1780    1142.01730000000    1.5295900  0.1410 
	HD 148319	   13190.9210       4.49679000000    3.4662100      	  
	HD 148319	   13197.8840       0.08339070000    2.9054900      	  
	HD 148319	   13198.8930      -4.58503000000    3.2327100      	  
	HD 148428	   13190.9220      -3.76460000000    2.0144700      	  
	HD 148428	   13197.8850      -7.51968000000    1.6194100      	  
	HD 148428	   13198.8980     -13.00940000000    1.6080100      	  
	HD 148428	   13603.8370      32.73840000000    1.7924800  0.1550 
	HD 149026	   13427.1590       3.24145980000    1.4807000  0.1500 
	HD 149026	   13429.1140      30.76582100000    1.4560600  0.1530 
	HD 149026	   13430.0790       1.24965820000    1.5972000  0.1530 
	HD 149026	   13430.0960      -4.74649560000    1.5751900  0.1530 
	HD 149026	   13479.0360     -13.30251700000    1.8961000  0.1550 
	HD 149026	   13480.1110     -21.34275400000    1.5045100  0.1550 
	HD 149026	   13483.9300      37.38837000000    1.8700100  0.1530 
	HD 149026	   13546.8300      11.53179300000    1.6223400  0.1520 
	HD 149026	   13547.7820      20.79148800000    1.0540400  0.1520 
	HD 149026	   13547.8230      15.75933100000    1.1324800  0.1520 
	HD 149026	   13547.8520      13.89436100000    1.0284500  0.1520 
	HD 149026	   13547.8840      10.93724700000    1.1877500  0.1520 
	HD 149026	   13547.8920       8.66271760000    1.1601500  0.1520 
	HD 149026	   13547.9190       4.56297380000    1.0508800  0.1520 
	HD 149026	   13547.9360       6.07589700000    1.1319800  0.1520 
	HD 149026	   13547.9540      16.06053900000    1.0500900  0.1520 
	HD 149026	   13547.9660      12.01968500000    1.1530200  0.1520 
	HD 149026	   13547.9720      17.49606200000    1.3804200  0.1520 
	HD 149026	   13547.9860      10.12672200000    1.1974800  0.1520 
	HD 149026	   13547.9960       6.37099810000    1.1048400  0.1520 
	HD 149026	   13548.0070      -2.75070530000    1.0962200  0.1520 
	HD 149026	   13548.0150     -10.13310100000    1.1651400  0.1520 
	HD 149026	   13548.0270     -11.45154700000    1.1847700  0.1520 
	HD 149026	   13548.0350      -5.77299820000    2.0072800  0.1520 
	HD 149026	   13548.0460     -11.91250000000    1.7662700  0.1520 
	HD 149026	   13548.0590     -15.20848700000    1.3388200  0.1500 
	HD 149026	   13548.0640      -5.71587290000    1.7420300  0.1500 
	HD 149026	   13548.0790      -1.93045510000    1.6725600  0.1500 
	HD 149026	   13548.9390     -40.07323100000    1.0885200  0.1530 
	HD 149026	   13549.8320      28.26390700000    1.6597800  0.1530 
	HD 149026	   13550.8620       3.01035460000    1.0178400  0.1530 
	HD 149026	   13551.8780     -42.87725000000    1.0526500  0.1520 
	HD 149026	   13570.8570      15.30498700000    1.2595500  0.1520 
	HD 149026	   13575.9390      32.15196500000    1.8793500  0.1480 
	HD 149026	   13602.7450     -23.83549100000    1.4847700  0.1510 
	HD 149026	   14318.9510     -23.84950800000    1.2408400  0.1520 
	HD 149026	   14546.0930     -14.16286900000    1.5882400  0.1560 
	HD 149026	   14547.1100     -18.73734000000    1.6879100  0.1550 
	HD 149026	   14549.0540     -21.51250900000    1.7466200  0.1550 
	HD 149026	   14667.8600     -23.44242400000    1.3567100  0.1530 
	HD 149026	   14671.8650      29.63021400000    1.4336600  0.1530 
	HD 149026	   14672.8690     -31.34988500000    1.2583700  0.1540 
	HD 149026	   14673.9190       0.62620162000    1.3727700  0.1550 
	HD 149026	   15048.8480      21.01919800000    1.8991300  0.1530 
	HD 149026	   15350.9440       8.64574310000    1.5688700  0.1520 
	HD 149026	   15465.7460      23.83556300000    1.4769500  0.1470 
	HD 149026	   15671.9680       1.93219520000    1.8061300  0.1530 
	HD 149026	   15672.9690      20.19695200000    1.7622700  0.1520 
	HD 149026	   15697.8480       1.25028860000    1.9091500  0.1520 
	HD 149026	   15699.8170     -34.11862000000    1.7750000  0.1530 
	HD 149026	   15700.8670      16.70034000000    1.9043800  0.1530 
	HD 149026	   15703.8750      23.41089900000    1.7975300  0.1530 
	HD 149026	   15704.8390      11.74492100000    1.8444300  0.1540 
	HD 149026	   15705.8550     -35.23960400000    1.7774100  0.1550 
	HD 149026	   15706.8340      25.99851000000    1.7879300  0.1540 
	HD 149026	   15707.8470     -21.59079600000    1.6525100  0.1540 
	HD 149026	   15722.9090     -44.74774000000    1.7731600  0.1530 
	HD 149026	   15723.8550       7.82234430000    1.8110900  0.1530 
	HD 149026	   15733.8720     -17.32864700000    1.5916800  0.1540 
	HD 149026	   15735.8160      38.65113300000    1.8202800  0.1540 
	HD 149026	   15738.7920      40.17204900000    1.4391900  0.1550 
	HD 149026	   15782.8120     -27.55090500000    1.7139400  0.1530 
	HD 149026	   15790.7420      31.85869600000    1.7972500  0.1530 
	HD 149026	   15807.7210      21.87907900000    1.6390100  0.1490 
	HD 149026	   15808.7680     -36.51773700000    1.7175500  0.1510 
	HD 149026	   16111.7650     -15.89204700000    1.3144500  0.1540 
	HD 149026	   16112.7590      30.28750300000    1.4333400  0.1530 
	HD 149026	   16147.7550       3.79048320000    1.7117900  0.1520 
	HD 149026	   16531.7350     -13.64627000000    1.6242300  0.1510 
	HD 149026	   16895.7350     -24.34348300000    1.5736600  0.1550 
	HD 149026	   17232.7790     -54.69817600000    1.6537600  0.1480 
	HD 149026	   17794.1800     -10.52506600000    1.6737400  0.1520 
	HD 149143	   13197.9100     -55.53765900000    2.7908400      	  
	HD 149143	   13198.9140    -145.60314000000    3.0407400      	  
	HD 149143	   13199.8620      30.54901100000    3.1287500      	  
	HD 149143	   13398.1650    -156.29447000000    1.1620300  0.1660 
	HD 149143	   13399.1530     -25.24965800000    1.0362700  0.1670 
	HD 149143	   13401.1510      26.09965800000    1.0126500  0.1670 
	HD 149143	   13425.1690     102.14745000000    1.0223300  0.1680 
	HD 149143	   13426.1640     -97.33615500000    1.1923100  0.1680 
	HD 149143	   13427.1490    -113.07934000000    1.1558600  0.1670 
	HD 149143	   13428.1540      88.14467900000    1.0521900  0.1680 
	HD 149143	   13429.1070     126.56268000000    1.0405800  0.1670 
	HD 149143	   13430.0400     -58.00346400000    1.0233200  0.1680 
	HD 149143	   13431.1210    -132.38722000000    0.9490410  0.1680 
	HD 149143	   13478.9560     -73.71640800000    1.2182100  0.1720 
	HD 149143	   13480.0770    -128.48563000000    1.2303800  0.1710 
	HD 149143	   13480.9320      51.71359000000    1.7090500  0.1710 
	HD 149143	   13483.9280    -156.70006000000    1.4618600  0.1680 
	HD 149143	   13546.8530     153.34920000000    1.6549600  0.1740 
	HD 149143	   13547.7890      29.30870700000    1.4533100  0.1760 
	HD 149143	   13548.9730    -141.22629000000    1.5470300  0.1740 
	HD 149143	   13549.9060      15.27619100000    1.4739800  0.1740 
	HD 149143	   13550.9030     158.76817000000    1.4667400  0.1740 
	HD 149143	   13551.9090      11.64987400000    1.4574500  0.1720 
	HD 149143	   13570.9230     125.78623000000    1.6252300  0.1740 
	HD 149143	   13842.1320    -156.54362000000    1.8049000  0.1700 
	HD 149143	   13926.9140     -86.60562500000    1.6266300  0.1720 
	HD 149143	   14318.8200    -124.16904000000    1.1922100  0.1690 
	HD 149143	   14545.1220      79.10322900000    1.1452600  0.1780 
	HD 149143	   14547.1250     -79.86873700000    1.1498700  0.1780 
	HD 149143	   14549.0270      99.44368200000    1.2936800  0.1780 
	HD 149143	   14722.7250      40.74839000000    1.4238100  0.1760 
	HD 149143	   14725.7360    -148.11104000000    1.3181600  0.1730 
	HD 149143	   14964.0450     131.92564000000    1.4201000  0.1650 
	HD 149143	   15016.9540     136.68767000000    1.2761400  0.1640 
	HD 149143	   15286.0410      95.62489600000    1.3483300  0.1610 
	HD 149143	   15350.9310     117.80325000000    1.3719200  0.1630 
	HD 149143	   15395.9160     102.69473000000    1.4963000  0.1620 
	HD 149143	   15471.7220     -18.64293000000    1.3915100  0.1670 
	HD 149143	   15608.1190      20.31895500000    1.3120900  0.1700 
	HD 149143	   15615.0780     144.01003000000    1.5188200  0.1700 
	HD 149143	   15634.0840    -114.63140000000    1.3548400  0.1710 
	HD 149143	   15668.9920      59.21641200000    1.4794900  0.1720 
	HD 149143	   15673.9330    -116.30575000000    1.4151700  0.1710 
	HD 149143	   15704.8330     155.72628000000    1.4525100  0.1730 
	HD 149143	   15843.6980     136.25993000000    1.4248900  0.1670 
	HD 149143	   16109.7820    -137.74467000000    1.3457300  0.1670 
	HD 149143	   16533.7240    -145.70601000000    1.3225000  0.1540 
	HD 149143	   16882.7300     -14.48753500000    1.3479800  0.1640 
	HD 149143	   17232.8150      21.77727600000    1.3570200  0.1700 
	HD 149143	   17791.1700     -99.60098000000    1.4469400  0.1520 
	HD 1497	     13200.0970       4.84026000000    1.4930500      	  
	HD 1497	     13208.0510       0.22374900000    1.4401200      	  
	HD 1497	     13605.0650       2.05197000000    1.4792900  0.1860 
	HD 1497	     14129.7620     -16.84410000000    1.2593700  0.1810 
	HD 149750	   13570.8540      -4.31627770000    1.0434800  0.1600 
	HD 149750	   13575.9180       4.92463220000    1.0694800  0.1580 
	HD 149750	   13576.8320      -6.01633270000    0.9323020  0.1610 
	HD 149750	   14250.9700      -1.36649910000    1.2605000  0.1620 
	HD 149750	   14549.0510       4.50628120000    1.1708400  0.1630 
	HD 149760	   13190.9240       4.22304000000    1.6683300      	  
	HD 149760	   13197.8870       7.82168000000    1.5918700      	  
	HD 149760	   13198.9000       4.46789000000    1.5702100      	  
	HD 149760	   13603.8350      -8.56518000000    1.5589200  0.1390 
	HD 150122	   13197.9160    1440.15000000000   12.9033000      	  
	HD 150122	   13198.9210    1441.96000000000   11.5649000      	  
	HD 150122	   13199.8680    1634.01000000000   16.8476000      	  
	HD 150122	   13208.0030     587.55800000000   13.6846000      	  
	HD 150122	   13398.1620   -1701.22000000000   10.8066000  0.1730 
	HD 150122	   13399.1500   -1702.43000000000   10.2026000      	  
	HD 150122	   13401.1550   -1682.48000000000   12.3711000  0.1700 
	HD 150936	   13190.9270    -272.36000000000    2.2370900      	  
	HD 150936	   13197.8910    -256.57000000000    2.0183600      	  
	HD 150936	   13198.8950    -253.05200000000    1.8410400      	  
	HD 150936	   13603.8320     793.64600000000    3.7479400  0.1840 
	HD 151329	   13197.9170    8217.70000000000    2.4379900      	  
	HD 151329	   13198.9220    8207.09000000000    2.6225000      	  
	HD 151329	   13199.8690    8199.61000000000    2.3079000      	  
	HD 151329	   13208.0050    8018.96000000000    2.4025100      	  
	HD 151329	   13398.1580   -6124.27000000000    1.9604500  0.1550 
	HD 151329	   13399.1470   -6209.08000000000    1.9008900  0.1550 
	HD 151329	   13401.1600   -6352.63000000000    2.4113500  0.1550 
	HD 151329	   13842.1340   -6982.48000000000    2.1319400  0.1590 
	HD 151329	   13842.1350   -6985.79000000000    2.3879200  0.1590 
	HD 151504	   13190.9280      -1.58459550000    2.5089600      	  
	HD 151504	   13197.8890       2.89448470000    2.3243000      	  
	HD 151504	   13198.9020     -21.58804400000    2.6217200      	  
	HD 151504	   13546.8460      -3.90028350000    1.2422800  0.1730 
	HD 151504	   13547.7860      -6.07943310000    1.1716200  0.1740 
	HD 151504	   13548.9690      -7.53194590000    1.3628000  0.1740 
	HD 151504	   13549.8200      -8.36102250000    1.2918500  0.1730 
	HD 151504	   13550.9000      -9.80518670000    1.2279600  0.1720 
	HD 151504	   13551.9050       1.74268540000    1.2722200  0.1740 
	HD 151504	   13570.8020       1.15791100000    1.4738500  0.1730 
	HD 151504	   14247.9130       0.45903318000    1.2564100  0.1730 
	HD 151504	   14248.8780       1.33514860000    1.3600400  0.1720 
	HD 151504	   14249.9870       0.21110083000    1.3329400  0.1730 
	HD 151504	   14251.0260      -6.61053490000    1.1064800  0.1730 
	HD 151504	   14633.8770       1.88863110000    1.1560700  0.1740 
	HD 151504	   14634.8840       5.40682440000    1.2047400  0.1740 
	HD 151504	   14635.8950       0.81090840000    1.1806600  0.1740 
	HD 151504	   14636.8920       2.22572710000    1.2019200  0.1740 
	HD 151504	   14637.8990       5.35176990000    1.0338800  0.1730 
	HD 151504	   14638.8930       4.82439880000    1.0700000  0.1740 
	HD 151504	   14639.9290       2.26195210000    1.0341100  0.1790 
	HD 151504	   14640.9180       4.15300680000    1.1679400  0.1750 
	HD 151504	   14641.9170      -2.22482580000    1.1008200  0.1750 
	HD 151504	   14674.8170       3.52248030000    1.3815000  0.1740 
	HD 151504	   14689.8360      -2.16040450000    1.4121200  0.1740 
	HD 151504	   15671.0320      -5.34506950000    1.2437600  0.1730 
	HD 151504	   17562.0200       9.83117510000    1.1849400  0.1750 
	HD 152125	   13570.8270      -4.48917960000    1.1247200  0.1790 
	HD 152125	   13575.8680      -1.96388410000    1.2949500  0.1810 
	HD 152125	   13576.7830       1.36502970000    1.1284200  0.1800 
	HD 152125	   14247.9000      -1.61694900000    1.1502800  0.1790 
	HD 152125	   14249.8450       3.95214450000    1.2171300  0.1790 
	HD 152125	   14250.9800       2.47753170000    1.1255100  0.1790 
	HD 152878	   13190.0310    -200.51800000000   23.4124000      	  
	HD 152878	   13197.7850     -94.41190000000   22.2453000      	  
	HD 152878	   13198.8130     -18.63100000000   19.8069000      	  
	HD 152878	   13199.7690     -14.78050000000   22.3797000      	  
	HD 152878	   13206.9510     165.55300000000   24.9185000      	  
	HD 152878	   13208.0070     163.24200000000   20.5640000      	  
	HD 15337	    13014.7770       5.29799000000    5.9926900      	  
	HD 15337	    13015.7810       4.82641000000    7.1829200      	  
	HD 15337	    13016.7820       7.91425000000    7.2163900      	  
	HD 15337	    13072.7360     -12.17710000000    6.5651100      	  
	HD 15337	    13302.8770       0.20516000000    5.5841500  0.2070 
	HD 15337	    13604.1170       4.24258000000    5.6868400  0.2390 
	HD 153378	   13190.9300      -1.36401000000    2.9779200      	  
	HD 153378	   13197.8920      10.35150000000    2.8489700      	  
	HD 153378	   13198.8970     -12.08020000000    2.4466600      	  
	HD 153378	   13546.8450       8.36624000000    2.1882400  0.1610 
	HD 153378	   13547.7760       2.44877000000    2.0133900  0.1630 
	HD 153378	   13548.9710       7.64564000000    1.8675400  0.1630 
	HD 153378	   13549.9040      -2.00315000000    2.0535900  0.1620 
	HD 153378	   13550.8960      -2.96528000000    1.8966600  0.1630 
	HD 153378	   13551.9070      -1.05917000000    1.9878000  0.1630 
	HD 153378	   13570.9180      -0.94042400000    2.6988500  0.1630 
	HD 154144	   13197.9190     100.99586000000    4.5676000      	  
	HD 154144	   13198.9240     116.69412000000    4.5630800      	  
	HD 154144	   13199.8710      98.29602900000    4.5902100      	  
	HD 154144	   13207.9950      75.77813000000    4.0379000      	  
	HD 154144	   13546.8620      16.34254300000    2.5299300  0.1910 
	HD 154144	   13547.8030      38.08341800000    2.0193200  0.1890 
	HD 154144	   13548.9890      24.40725000000    2.5271400  0.1870 
	HD 154144	   13549.9100      35.08203700000    2.4689400  0.1900 
	HD 154144	   13550.9600      38.73075000000    2.2607600  0.1900 
	HD 154144	   13570.9160      32.69539900000    2.1236200  0.1880 
	HD 154144	   13838.1350       2.63519760000    2.4409900  0.1900 
	HD 154144	   13842.1310      30.66105000000    2.5498700  0.1900 
	HD 154144	   13926.9340      40.55270200000    2.3510100  0.1930 
	HD 154144	   13931.8990      10.88154200000    2.0069500  0.1920 
	HD 154144	   13932.7890     -12.03486900000    2.1408900  0.1890 
	HD 154144	   13933.8920     -17.20485300000    2.0476100  0.1910 
	HD 154144	   13934.8050     -36.11117700000    2.0085700  0.1880 
	HD 154144	   13960.8910     -10.36344700000    2.3463900  0.1900 
	HD 154144	   13961.8340      -8.78240900000    2.1511800  0.1900 
	HD 154144	   13962.7800     -24.43363000000    2.1096300  0.1890 
	HD 154144	   13963.8260     -13.46684200000    2.3596300  0.1900 
	HD 154144	   13981.7390      -4.63559750000    2.3578700  0.1900 
	HD 154144	   13982.7980     -37.62883000000    2.2947800  0.1890 
	HD 154144	   13983.7480     -33.41110100000    2.0704100  0.1870 
	HD 154144	   13984.8210     -14.34397800000    2.2198900  0.1900 
	HD 154144	   14318.8260      -6.31356760000    2.1091400  0.1930 
	HD 154144	   14549.0300     -64.35945800000    2.6382700  0.1880 
	HD 154325	   13570.8230      -4.06807210000    0.9246660  0.1810 
	HD 154325	   13575.8610       4.37686460000    0.9231770  0.1820 
	HD 154325	   13576.7790       0.87173009000    0.9387540  0.1820 
	HD 154325	   14250.9730      -2.03642550000    1.1564000  0.1820 
	HD 154656	   13197.9200       6.15590000000    2.2971500      	  
	HD 154656	   13198.9260       5.89605000000    2.1516300      	  
	HD 154656	   13199.8730       5.16724000000    2.2965100      	  
	HD 154656	   13208.0090      -3.15232000000    2.1530100      	  
	HD 154656	   13603.8300       6.82108000000    1.9918400  0.1900 
	HD 154656	   14247.9100      -6.41582000000    1.6547900  0.1890 
	HD 154656	   14249.9780      -0.04536990000    1.4510100  0.1870 
	HD 154656	   14251.0180       2.57294000000    1.5342300  0.1870 
	HD 154656	   14251.8670      -0.66440500000    1.6902300  0.1890 
	HD 154697	   13197.9740     -61.31410000000    1.6610900      	  
	HD 154697	   13198.9370     -75.18990000000    1.6963000      	  
	HD 154697	   13199.8820     -60.45660000000    1.3222100      	  
	HD 154697	   13603.8280     210.41400000000    1.8858200  0.1790 
	HD 154994	   13190.8690      -4.08154000000    2.7364200      	  
	HD 154994	   13197.8950       7.94975000000    2.3439100      	  
	HD 154994	   13198.9050      10.21450000000    2.5441800      	  
	HD 154994	   13199.8520      -4.48982000000    2.7708700      	  
	HD 154994	   13603.8250       0.28820800000    2.3805000  0.1810 
	HD 154994	   14247.9170       5.01462000000    2.0655400  0.1980 
	HD 154994	   14248.8830      -0.45218900000    1.5674900  0.1960 
	HD 154994	   14249.9910       3.71267000000    1.7857500  0.1960 
	HD 154994	   14251.0310       1.68098000000    1.8506000  0.1960 
	HD 154994	   14251.8730       3.32045000000    1.9663700  0.1950 
	HD 155415	   13190.8720      17.12630000000    3.7216800      	  
	HD 155415	   13197.8970       5.84669000000    3.5683200      	  
	HD 155415	   13198.9070      -0.72329400000    3.0453700      	  
	HD 155415	   13199.8550      10.30390000000    3.1291700      	  
	HD 155415	   13603.8220      -5.88766000000    3.7450800  0.1550 
	HD 155817	   13190.0240       3.66307000000    2.9408300      	  
	HD 155817	   13197.9890       8.35966000000    2.5756700      	  
	HD 155817	   13198.9540      -2.57778000000    2.2898800      	  
	HD 155817	   13199.8980      -8.96624000000    1.9071200      	  
	HD 155817	   13604.7660      20.06960000000    3.1325800  0.1330 
	HD 155968	   13197.9750       6.59720000000    1.8693700      	  
	HD 155968	   13198.9390       7.93172000000    1.8936600      	  
	HD 155968	   13198.9410       6.86355000000    1.6960400      	  
	HD 155968	   13199.8830       5.15101000000    1.7034400      	  
	HD 155968	   13603.8190      -1.87134000000    2.0208200  0.2340 
	HD 155968	   14249.9850       1.89304000000    1.7684000  0.2350 
	HD 156079	   13190.9320       6.74684000000    2.6207400      	  
	HD 156079	   13197.8990       3.23002000000    2.6019300      	  
	HD 156079	   13198.9110      -2.87953000000    2.2069300      	  
	HD 156079	   13199.8580       2.87839000000    2.1486300      	  
	HD 156079	   13603.8170       6.40466000000    2.3152900  0.1570 
	HD 156079	   14248.8880      11.53860000000    2.2935900  0.1570 
	HD 156342	   13197.9240      31.25156400000    2.2171000      	  
	HD 156342	   13198.9300      38.81728400000    2.1886900      	  
	HD 156342	   13199.8750      25.82340300000    2.4157700      	  
	HD 156342	   13208.0130      25.37075100000    2.3680000      	  
	HD 156342	   13603.8150      20.25734800000    1.4359300  0.1660 
	HD 156342	   14249.9810      10.01926600000    1.2344700  0.1650 
	HD 156342	   14251.8800      12.72832000000    1.3679800  0.1670 
	HD 156342	   14633.9310      10.04666000000    1.1800300  0.1720 
	HD 156342	   14634.8910       8.67476120000    1.3493200  0.1660 
	HD 156342	   14635.9080      13.91079700000    1.0943900  0.1670 
	HD 156342	   14636.8790       8.06125950000    1.1343200  0.1660 
	HD 156342	   14637.9160       3.20552200000    0.9678990  0.1640 
	HD 156342	   14638.9620      -1.41117760000    1.0673800  0.1670 
	HD 156342	   14639.9540      -1.41622020000    1.0916000  0.1690 
	HD 156342	   14640.9410       1.66140350000    1.2350500  0.1670 
	HD 156342	   14641.9250       0.28372336000    1.1538800  0.1670 
	HD 156342	   14643.9080       1.44826340000    1.2066200  0.1670 
	HD 156342	   14674.8310      -0.62928029000    1.2338700  0.1660 
	HD 156342	   14688.8300      -3.23909010000    1.2536800  0.1700 
	HD 156342	   14777.6840      -2.66809230000    1.3288800  0.1660 
	HD 156342	   15671.0770     -13.43565900000    1.2961700  0.1630 
	HD 156342	   16166.7280     -37.67229000000    1.4107500  0.1650 
	HD 156342	   16880.7580     -37.34201600000    1.5992500  0.1650 
	HD 156549	   13197.9770     -29.43900000000   16.4143000      	  
	HD 156549	   13198.9420       5.70153000000   15.0717000      	  
	HD 156549	   13199.8850     -20.55790000000   16.3446000      	  
	HD 156549	   13546.8600      17.00330000000   11.9861000  0.2070 
	HD 156549	   13547.8090       4.83235000000   10.1369000  0.2060 
	HD 156549	   13548.9880      19.28000000000   11.0473000  0.2060 
	HD 156549	   13549.9080      -7.61840000000   11.7659000  0.2060 
	HD 156549	   13550.9040      27.15160000000   12.6075000  0.2050 
	HD 156549	   13551.8570      24.78870000000   12.0049000  0.2060 
	HD 156549	   13570.8040     -15.24020000000   13.6383000  0.2020 
	HD 157299	   13190.9520       1.41109000000    2.4209900      	  
	HD 157299	   13197.9720       8.94000000000    1.8175100      	  
	HD 157299	   13198.9350       0.93959400000    1.9911600      	  
	HD 157299	   13199.8800      -3.75857000000    1.9869400      	  
	HD 157299	   13603.8130       8.92043000000    1.9961200  0.1370 
	HD 158173	   13190.9330       8.28595000000    2.6431200      	  
	HD 158173	   13190.9350       7.31606000000    2.2672400      	  
	HD 158173	   13198.9090      11.24030000000    2.4639300      	  
	HD 158173	   13199.8570       2.29144000000    2.1446600      	  
	HD 158173	   13603.8110       0.14360800000    2.3292400  0.1480 
	HD 1605	     13746.7910      29.37312700000    1.2109200  0.1230 
	HD 1605	     13747.7880      13.54512600000    1.1967400  0.1280 
	HD 1605	     13748.7160      22.90896300000    1.1946000  0.1250 
	HD 1605	     13749.7190      14.67342100000    1.1795400  0.1250 
	HD 1605	     13750.7060      15.21777900000    1.2236300  0.1260 
	HD 1605	     13775.7340      30.05876100000    1.0063000  0.1250 
	HD 1605	     13776.7120      19.27448100000    1.1733100  0.1260 
	HD 1605	     14427.8140     -36.42427200000    1.1830900  0.1250 
	HD 1605	     14428.8390     -37.20483200000    1.1706500  0.1250 
	HD 1605	     14635.0730     -17.49322600000    1.0786100  0.1260 
	HD 1605	     14638.1130     -20.74742400000    1.0365400  0.1250 
	HD 1605	     14641.0980     -21.82279300000    1.1318200  0.1260 
	HD 1605	     15044.1130      25.10579200000    1.0679500  0.1250 
	HD 1605	     15082.1470      31.52239400000    1.1029100  0.1260 
	HD 1605	     15171.8540      48.23253500000    1.1451900  0.1260 
	HD 1605	     15187.7910      52.00179500000    1.2116200  0.1250 
	HD 1605	     15379.0920      15.21113500000    1.1256600  0.1260 
	HD 1605	     15401.0000      25.82106800000    1.1139100  0.1250 
	HD 1605	     15403.0990      21.30668400000    1.0894800  0.1260 
	HD 1605	     15404.1110      17.18775200000    1.0778100  0.1240 
	HD 1605	     15406.0780       6.31194680000    0.9638700  0.1260 
	HD 1605	     15411.0730       5.85365240000    0.9483630  0.1250 
	HD 1605	     15412.0560      15.53403800000    1.0370700  0.1260 
	HD 1605	     15413.1030      16.59129400000    1.0356100  0.1260 
	HD 1605	     15414.0920      13.75777600000    1.1294600  0.1240 
	HD 1605	     15426.1180      14.03479800000    1.1031100  0.1260 
	HD 1605	     15427.1000       5.88889150000    1.1383800  0.1260 
	HD 1605	     15428.1200       6.84256430000    1.2040900  0.1260 
	HD 1605	     15429.0010       9.49792220000    1.1137500  0.1250 
	HD 1605	     15432.1100      -0.41883035000    1.2079200  0.1260 
	HD 1605	     15433.0880       9.17304220000    1.0796700  0.1260 
	HD 1605	     15434.0510      14.92284100000    1.1135300  0.1260 
	HD 1605	     15435.0390       8.08506000000    1.1217000  0.1260 
	HD 1605	     15436.0520       7.87343500000    1.0794000  0.1260 
	HD 1605	     15437.0650       9.79003750000    1.1434900  0.1260 
	HD 1605	     15438.1050       2.59237330000    1.1345100  0.1230 
	HD 1605	     15439.0620       9.00550800000    1.1236900  0.1250 
	HD 1605	     15440.0730       6.68357480000    1.1551300  0.1250 
	HD 1605	     15441.0880       6.10423540000    1.1447600  0.1250 
	HD 1605	     15455.9200      12.32540300000    1.1536300  0.1240 
	HD 1605	     15464.8660       9.32833840000    1.0642200  0.1250 
	HD 1605	     15796.0970       3.63594330000    1.3068400  0.1260 
	HD 1605	     15928.7240     -29.62254200000    1.0585500  0.1260 
	HD 1605	     16100.1120     -51.50466200000    1.1506100  0.1260 
	HD 1605	     16196.0040     -54.98885200000    1.2796700  0.1260 
	HD 1605	     16319.7200     -58.38619100000    1.2953600  0.1250 
	HD 1605	     16472.1250    -103.06945000000    1.1016500  0.1200 
	HD 1605	     16708.7040     -93.20460500000    1.5841800  0.1270 
	HD 1605	     16908.9370     -54.65507400000    1.2879600  0.1250 
	HD 1605	     17001.7610     -52.44440900000    1.3237300  0.1260 
	HD 1605	     17222.1350     -52.70594200000    1.0773000  0.1250 
	HD 1605	     17596.0080     -13.79682400000    1.1598000  0.1270 
	HD 161284	   13925.9940     -12.00926200000    1.0146700  0.5310 
	HD 161284	   13926.8500     -14.90976000000    0.9666420  0.5300 
	HD 161284	   13927.8190      -8.14315210000    0.8700610  0.5350 
	HD 161284	   13931.9210      -1.36012650000    1.0411000  0.5160 
	HD 161284	   13960.8770      24.39015100000    1.0300700  0.5140 
	HD 161284	   13961.7940      15.38341600000    0.9832750  0.5270 
	HD 161284	   13963.8760      -8.20364360000    0.9430150  0.5330 
	HD 161284	   14247.9060      -3.02626770000    1.0544100  0.4910 
	HD 161284	   14249.8500       3.51083120000    1.0252700      	  
	HD 161284	   14250.9850      -0.59465029000    1.0295300  0.5000 
	HD 161284	   14251.9310       4.36938130000    0.9056050  0.5110 
	HD 161284	   14399.8070      -3.58423650000    1.2956200  0.4810 
	HD 161284	   16913.7190       4.03150330000    1.0304900  0.5200 
	HD 161424	   13197.9690       1.15872000000    1.7675200      	  
	HD 161424	   13198.9310      10.51960000000    1.9387500      	  
	HD 161424	   13199.8770       3.57740000000    1.7475600      	  
	HD 161424	   13208.0160      -4.26810000000    2.3235900      	  
	HD 161424	   13603.8090       2.15909000000    2.2122100  0.1360 
	HD 161479	   13570.9320    5701.28000000000    1.8768500  0.3750 
	HD 161479	   13576.0090   -1200.88000000000    1.3057300  0.4020 
	HD 161479	   13807.1610   -4503.56000000000    1.1385000  0.3790 
	HD 162232	   13197.9700      37.39781500000    2.3343000      	  
	HD 162232	   13197.9930      20.29688600000    2.1701300      	  
	HD 162232	   13198.9330      44.73637000000    2.2533800      	  
	HD 162232	   13198.9580      40.28126900000    2.2190400      	  
	HD 162232	   13199.8780      33.51275200000    2.2623500      	  
	HD 162232	   13199.9030      33.24728000000    1.9869500      	  
	HD 162232	   13603.7450      25.99185500000    1.5469200  0.2090 
	HD 162232	   14247.9220      10.80549400000    1.3068300  0.2010 
	HD 162232	   14248.8910      18.40686200000    1.2866700  0.2020 
	HD 162232	   14249.9950      17.84879800000    1.3798300  0.1990 
	HD 162232	   14251.0370      12.78821900000    1.1862200  0.2000 
	HD 162232	   14251.8780       7.11276140000    1.4454600  0.2000 
	HD 162232	   14633.9100       7.01642090000    1.3671400  0.2040 
	HD 162232	   14634.8930     -10.07516400000    1.2637900  0.2050 
	HD 162232	   14635.9190      -7.68305250000    1.3570800  0.2020 
	HD 162232	   14637.0510      12.89912000000    1.2265900  0.2000 
	HD 162232	   14637.9200      -2.11032510000    1.2848900  0.2030 
	HD 162232	   14638.9700       0.10477567000    1.0940400  0.2000 
	HD 162232	   14639.9800       6.13228080000    1.2602800  0.2010 
	HD 162232	   14641.9340       2.34581770000    1.3309800  0.1990 
	HD 162232	   14644.0720      21.96816500000    1.4738400  0.2020 
	HD 162232	   14674.8260      36.64298100000    1.4082900  0.1990 
	HD 162232	   14688.8330       1.72282720000    1.4212900  0.1980 
	HD 162232	   14724.7690      11.68034600000    1.3675500  0.2020 
	HD 162232	   15015.9460       9.33242610000    1.3542700  0.2010 
	HD 162232	   15374.8310     -31.92920400000    1.2242700  0.1980 
	HD 162232	   15500.7150       8.94644070000    1.7288800  0.2020 
	HD 162232	   15634.1630     -18.29405900000    1.3513600  0.1970 
	HD 162232	   15669.0130     -33.74152800000    1.2457300  0.1980 
	HD 162232	   15671.0480     -38.68113000000    1.3213500  0.1970 
	HD 162232	   15705.8650     -29.74043700000    1.3323400  0.2010 
	HD 162232	   15726.9550      -4.57087280000    1.3553000  0.2000 
	HD 162232	   15796.7400     -17.68646800000    1.4115900  0.2000 
	HD 162232	   15843.6970     -13.36771700000    1.3049300  0.1970 
	HD 162232	   15992.0770      -0.38332905000    1.4373800  0.1860 
	HD 162232	   16101.8560     -26.72308900000    1.3033000  0.2010 
	HD 16297	    13014.7840      33.67164600000   11.7751000      	  
	HD 16297	    13015.7880     -10.02833600000   14.5348000      	  
	HD 16297	    13016.7890       6.87542680000   13.5852000      	  
	HD 16297	    13072.7410     -19.43530300000   17.8973000      	  
	HD 16297	    13302.9110     -13.14506400000    4.5377500  0.3410 
	HD 16297	    13302.9140       0.03562647500    1.0244100  0.3410 
	HD 16297	    13604.1220       1.59089080000    1.3069500  0.2940 
	HD 16297	    14024.0370      11.48116800000    1.2308800  0.2900 
	HD 16297	    14807.8650      -4.09205290000    1.2168800  0.3260 
	HD 16297	    15470.0560       1.61946220000    1.1949100  0.3030 
	HD 163589	   13427.1620      -6.73067440000    0.7313030  0.1520 
	HD 163589	   13479.0580      -1.81338420000    0.7329640  0.1510 
	HD 163589	   13933.8980       1.11603910000    1.0332400  0.1520 
	HD 163589	   14250.9880       6.87692030000    1.0435400  0.1520 
	HD 163607	   13570.8650     -18.67055100000    1.1911500  0.1640 
	HD 163607	   13575.9340      -8.40672920000    1.2334400  0.1610 
	HD 163607	   13576.8470      -3.00349290000    1.3354800      	  
	HD 163607	   14247.9040      43.36912300000    1.1638600  0.1640 
	HD 163607	   14249.8470      50.79255600000    1.2827000  0.1640 
	HD 163607	   14250.9820      51.92712500000    1.1608800  0.1650 
	HD 163607	   14251.9290      57.03853200000    1.1148400  0.1640 
	HD 163607	   14285.8920      -2.68101150000    0.9513920  0.1640 
	HD 163607	   14318.9150      27.55364500000    0.8522050  0.1640 
	HD 163607	   14339.8770     -40.15744100000    1.0578400  0.1640 
	HD 163607	   14343.8560     -36.43039900000    0.9297320  0.1650 
	HD 163607	   14345.7950     -26.40125400000    1.4043200  0.1670 
	HD 163607	   14345.8210     -28.81162200000    1.0971300  0.1670 
	HD 163607	   14549.0880      -2.79407870000    1.1342900  0.1640 
	HD 163607	   14634.9350      18.85078900000    1.0058500  0.1640 
	HD 163607	   14639.0080     -79.32953700000    1.0292400  0.1680 
	HD 163607	   14641.9690     -85.73769700000    1.0941800  0.1640 
	HD 163607	   14674.8900     -44.99122600000    1.0602800  0.1650 
	HD 163607	   14689.9210     -32.45148100000    1.0597300  0.1650 
	HD 163607	   15016.0420     -74.52327000000    0.9516290  0.1640 
	HD 163607	   15041.9310     -34.51882600000    1.1359100  0.1650 
	HD 163607	   15044.0020     -37.33481200000    1.1142600  0.1640 
	HD 163607	   15073.7740       4.12703460000    1.1298100  0.1650 
	HD 163607	   15082.7330      30.52711600000    1.0970500  0.1630 
	HD 163607	   15111.7500     -31.12109700000    1.1887300  0.1650 
	HD 163607	   15135.7010       2.05105050000    1.1432300  0.1640 
	HD 163607	   15163.6880      22.40286600000    1.2889100  0.1610 
	HD 163607	   15172.6920     -37.23405800000    1.1954700  0.1620 
	HD 163607	   15229.1490      51.49971200000    1.0720200  0.1630 
	HD 163607	   15232.1670      60.35826400000    1.1530200  0.1610 
	HD 163607	   15256.1670      -2.91104290000    1.1768900  0.1620 
	HD 163607	   15261.0850       2.91029610000    1.1545400  0.1640 
	HD 163607	   15285.0540      32.84044400000    1.1632200  0.1540 
	HD 163607	   15313.9680      54.14902300000    1.1570400  0.1630 
	HD 163607	   15319.0700     -13.70573100000    1.2173200  0.1610 
	HD 163607	   15351.1270      16.47549900000    1.0412100  0.1630 
	HD 163607	   15373.8050      47.83358200000    1.0894500  0.1640 
	HD 163607	   15399.9670      -7.49613520000    1.0393100  0.1630 
	HD 163607	   15436.7390      32.35560500000    1.1177100  0.1570 
	HD 163607	   15455.7820      58.33003700000    0.9880230  0.1640 
	HD 163607	   15486.7740       6.38066150000    1.0357800  0.1640 
	HD 163607	   15500.6980      15.26128400000    1.1669700  0.1640 
	HD 163607	   15521.7060      38.18438300000    1.0344200  0.1630 
	HD 163607	   15606.1750      44.85295400000    1.0704600  0.1640 
	HD 163607	   15606.1800      46.17843300000    1.1063500  0.1640 
	HD 163607	   15613.1250      66.23741500000    1.8271900  0.1580 
	HD 163607	   15634.0870     -12.89162100000    1.0397800  0.1640 
	HD 163607	   15637.0860     -12.46809500000    1.0664800  0.1630 
	HD 163607	   15669.0350      19.04176700000    1.0752800  0.1640 
	HD 163607	   15671.0960      23.26544800000    1.0927300  0.1640 
	HD 163607	   15700.8910     -40.31833900000    1.1594200  0.1640 
	HD 163607	   15728.9110     -10.94386300000    1.1216100  0.1640 
	HD 163607	   15763.7660      45.13870900000    0.9904010  0.1640 
	HD 163607	   15782.8210     -38.57709300000    1.0848700  0.1630 
	HD 163607	   15808.7240     -22.92615600000    1.1092500  0.1630 
	HD 163607	   15842.7260     -63.89751100000    3.1715700  0.1140 
	HD 163607	   15842.7680     -67.15623600000    1.8280100  0.0990 
	HD 163607	   15961.1470     -33.37505800000    1.1072200  0.1630 
	HD 163607	   16019.0120     -52.91660800000    1.1448600  0.1610 
	HD 163607	   16079.8520     -67.71269000000    1.1028600  0.1620 
	HD 163607	   16174.7370     -46.00623300000    1.1313200  0.1630 
	HD 163607	   16320.1690     -21.24414200000    1.1511800  0.1630 
	HD 163607	   16327.1740      -7.66568050000    1.1062700  0.1640 
	HD 163607	   16448.8430     -24.40717000000    1.0788700  0.1650 
	HD 163607	   16486.7500      23.79735500000    1.0247400  0.1620 
	HD 163607	   16710.1170      44.67535000000    1.0611900  0.1650 
	HD 163607	   16846.9630      13.56514900000    1.0485800  0.1640 
	HD 163607	   16889.7410      78.58717500000    0.9304280  0.1650 
	HD 163607	   17058.1760     -27.91196500000    1.1521800  0.1570 
	HD 163607	   17211.9690     -45.90674400000    1.0900400  0.1640 
	HD 163607	   17568.9130      59.23746800000    1.1063100  0.1650 
	HD 163607	   17568.9990      51.65202200000    1.2859000  0.1650 
	HD 164330	   13570.8630     273.10974000000    1.6795000  0.1800 
	HD 164330	   13575.9310     199.44349000000    1.8691200  0.1800 
	HD 164330	   13576.8440     205.31737000000    2.0282000      	  
	HD 164330	   14250.9870    -677.24067000000    3.1253900  0.1770 
	HD 164509	   13570.8180       3.19496950000    1.4262200  0.1870 
	HD 164509	   13576.0250      19.43227300000    1.5619400  0.1800 
	HD 164509	   13576.8580      16.52457800000    1.4175200      	  
	HD 164509	   14251.0460       5.21250670000    1.3102500  0.1790 
	HD 164509	   14318.8550      29.03723500000    1.1282300  0.1820 
	HD 164509	   14339.7540      21.33808900000    1.2491000  0.1840 
	HD 164509	   14343.8850      22.99664500000    1.1352000  0.1830 
	HD 164509	   14633.9130      14.67439600000    1.3338700  0.1830 
	HD 164509	   14634.8950      15.52893900000    1.3469800  0.1840 
	HD 164509	   14635.9220      12.65461800000    1.2199700  0.1830 
	HD 164509	   14637.0540       5.37612820000    1.3695200  0.1830 
	HD 164509	   14637.9280      13.22272300000    1.1919200  0.1820 
	HD 164509	   14638.9720       7.96879890000    1.2516200  0.1820 
	HD 164509	   14639.9830       6.40353400000    1.1537300  0.1800 
	HD 164509	   14641.9390       5.95795870000    1.3300300  0.1790 
	HD 164509	   14644.0760       6.20097010000    1.3804000  0.1780 
	HD 164509	   14674.8410       6.78482580000    1.3370000  0.1830 
	HD 164509	   14688.8410      -4.92669230000    1.3967600  0.1820 
	HD 164509	   14930.0680       9.26749930000    1.3684500  0.1920 
	HD 164509	   14930.0700       6.89441160000    2.1458400  0.1920 
	HD 164509	   14956.1300       1.72842740000    1.2747100  0.1890 
	HD 164509	   14964.0480       8.67821310000    1.3038200  0.1890 
	HD 164509	   14985.1080      -1.45831820000    1.4531300  0.1900 
	HD 164509	   15016.9570     -15.10582300000    1.2317800  0.1880 
	HD 164509	   15019.0140     -16.39116800000    1.4597900  0.1860 
	HD 164509	   15041.9070      -8.12372700000    1.3671400  0.1870 
	HD 164509	   15043.7950     -10.91171200000    1.3452100  0.1870 
	HD 164509	   15048.7840     -13.02303100000    1.5132500  0.1880 
	HD 164509	   15077.7310      -9.27238210000    1.1724000  0.1820 
	HD 164509	   15106.7450       4.56323690000    1.2305000  0.1830 
	HD 164509	   15135.7360      10.37427300000    1.3366200  0.1850 
	HD 164509	   15229.1720       0.89247192000    1.2918200  0.1860 
	HD 164509	   15232.1560      -8.42915220000    1.2720600  0.1800 
	HD 164509	   15256.1430     -14.92321500000    1.2567600  0.1720 
	HD 164509	   15286.1170     -13.66670500000    1.3106900  0.1850 
	HD 164509	   15350.9340     -14.59571600000    1.2153500  0.1850 
	HD 164509	   15380.7880     -11.21248000000    1.3611500  0.1790 
	HD 164509	   15455.7290       5.08171820000    1.1817300  0.1820 
	HD 164509	   15486.7350      -2.79281930000    1.2562700  0.1810 
	HD 164509	   15500.7170       2.50351010000    1.2393800  0.1820 
	HD 164509	   15521.6870     -10.76457100000    1.4514300  0.1780 
	HD 164509	   15522.6820     -12.39729200000    1.4057800  0.1780 
	HD 164509	   15607.1410     -22.89347400000    1.2469300  0.1830 
	HD 164509	   15636.1380     -17.30956000000    1.2090200  0.1790 
	HD 164509	   15668.0870     -15.60882000000    1.1344700  0.1780 
	HD 164509	   15669.0150     -12.61057300000    1.2673200  0.1760 
	HD 164509	   15671.0650      -6.17476950000    1.3468500  0.1770 
	HD 164509	   15701.1290       6.42214420000    1.3952000  0.1780 
	HD 164509	   15723.9190       5.10415110000    1.3272700  0.1790 
	HD 164509	   15797.7320      -0.38910502000    1.2350700  0.1840 
	HD 164509	   15841.7630     -18.67957000000    1.3999800  0.1680 
	HD 164509	   16100.8080      -2.50404050000    1.3072800  0.1870 
	HD 164509	   16207.7080       1.68994800000    1.3507200  0.2020 
	HD 164509	   16477.7660     -18.21010600000    1.2987700  0.1910 
	HD 164509	   16829.1210       2.14977570000    1.5092600  0.1890 
	HD 164509	   16864.7490       0.55390076000    1.2347200  0.1860 
	HD 164509	   16908.7280     -14.67224600000    1.2129100  0.1830 
	HD 164509	   17201.8990     -18.74553700000    1.2606700  0.1780 
	HD 164509	   17478.1220     -15.33240500000    1.3256900  0.1820 
	HD 165672	   13197.9940      -6.69738000000    2.0552800      	  
	HD 165672	   13198.9600       3.35663000000    1.9744400      	  
	HD 165672	   13199.9050      -3.00316000000    1.5787600      	  
	HD 165672	   13208.0170      10.26340000000    2.0773200      	  
	HD 165672	   13603.8050      -5.58534000000    2.0104000  0.1710 
	HD 16760	    13746.8110    -381.14735000000    1.4168400  0.1760 
	HD 16760	    13747.8750    -382.25676000000    1.2596000  0.1760 
	HD 16760	    13748.7850    -380.16232000000    1.3887400  0.1770 
	HD 16760	    13749.7810    -380.99586000000    1.3407600  0.1780 
	HD 16760	    13750.7920    -377.42521000000    1.2806600  0.1760 
	HD 16760	    13775.7730    -304.82212000000    1.0856900  0.1780 
	HD 16760	    13776.8100    -302.95615000000    1.3796200  0.1780 
	HD 16760	    14023.9560     249.28203000000    1.5252400  0.1790 
	HD 16760	    14130.7400    -228.61139000000    1.1420000  0.1800 
	HD 16760	    14138.7980    -257.00679000000    1.1971100  0.1790 
	HD 16760	    14319.1080     137.66016000000    1.1655500  0.1780 
	HD 16760	    14398.9540     416.99786000000    1.3151400  0.1750 
	HD 16760	    14399.8850     416.13113000000    1.4445300  0.1760 
	HD 16760	    14427.8480     417.50668000000    1.4186400  0.1770 
	HD 16760	    14492.7520     242.13558000000    1.2050500  0.1750 
	HD 16760	    14809.8450     265.36139000000    1.5760900  0.1780 
	HD 16760	    14838.8530     373.60085000000    1.1800000  0.1770 
	HD 16760	    15436.0870     197.47783000000    1.2308900  0.1760 
	HD 16760	    15904.8120     184.13876000000    1.7053900  0.1800 
	HD 16760	    16154.1280     -48.37119500000    1.2727600  0.1780 
	HD 16760	    16613.8090     -84.91845000000    1.3188400  0.1760 
	HD 16760	    16909.1220    -150.80380000000    1.2061000  0.1770 
	HD 16760	    17265.1270     326.67996000000    1.1768400  0.1760 
	HD 170512	   13197.9960     -14.57450000000    3.6920500      	  
	HD 170512	   13198.9620      14.52620000000    3.3342100      	  
	HD 170512	   13199.9070      -1.16336000000    3.1107200      	  
	HD 170512	   13208.0190      -8.24445000000    3.7541100      	  
	HD 170512	   13546.8780       8.31609000000    2.7552100  0.1600 
	HD 170512	   13547.8140       5.60746000000    2.3753200  0.1610 
	HD 170512	   13548.9950      -7.72430000000    2.9451400  0.1600 
	HD 170512	   13549.8220      -5.07717000000    2.7841100  0.1610 
	HD 170512	   13550.9060     -11.08660000000    2.6223000  0.1620 
	HD 170512	   13551.8820      -9.88388000000    3.0146200  0.1630 
	HD 170512	   13570.9140       5.04507000000    3.0543400  0.1630 
	HD 170512	   13961.8740       0.68651200000    3.3935200  0.1640 
	HD 170512	   13963.8650       4.82684000000    3.0562300  0.1630 
	HD 171238	   13197.9820      -5.07750130000    1.8007500      	  
	HD 171238	   13198.9440       4.39632990000    1.5906600      	  
	HD 171238	   13199.8870       2.02340510000    1.5503400      	  
	HD 171238	   13207.9980      -1.13575170000    2.0095300      	  
	HD 171238	   13603.8470       2.37866560000    0.9130150  0.2990 
	HD 171238	   16529.7720     -17.16642500000    0.8808030  0.3210 
	HD 171238	   16529.7780     -14.04089900000    0.8763170  0.3210 
	HD 171238	   16547.7190      -8.46248750000    0.9530680  0.3150 
	HD 171238	   16881.7470      39.03678200000    1.0790800  0.3250 
	HD 17156	    13746.7560       3.94570420000    1.6475700  0.1540 
	HD 17156	    13748.7980      48.55048900000    1.7923000  0.1550 
	HD 17156	    13749.7950      60.25616200000    1.7663400  0.1540 
	HD 17156	    13750.8020      82.64813300000    1.6258000  0.1550 
	HD 17156	    13775.7780     149.57142000000    1.6259500  0.1560 
	HD 17156	    13776.8080     165.89498000000    1.5805700  0.1560 
	HD 17156	    13779.8290     153.92490000000    1.6210900  0.1570 
	HD 17156	    13959.1320      11.75286900000    1.4538900  0.1550 
	HD 17156	    13962.0700      63.69934100000    1.3512100  0.1560 
	HD 17156	    13963.1060      78.79354000000    1.5093900  0.1550 
	HD 17156	    13964.1310     107.61769000000    1.6414600  0.1560 
	HD 17156	    13982.0320      46.82932000000    1.1255300  0.1540 
	HD 17156	    13983.0860      60.14267600000    1.5894200  0.1550 
	HD 17156	    13983.9950      79.07120100000    1.3121400  0.1550 
	HD 17156	    13985.0080     103.09589000000    1.5371400  0.1550 
	HD 17156	    14023.9520      22.60531700000    1.8918900  0.1550 
	HD 17156	    14047.9580      80.42518500000    1.7529200  0.1540 
	HD 17156	    14083.9030     -53.45294000000    1.3415400  0.1550 
	HD 17156	    14084.8290     -20.71889100000    1.5323800  0.1530 
	HD 17156	    14085.8650      -3.71888460000    1.5890200  0.1530 
	HD 17156	    14129.9250      28.11089400000    1.4493400  0.1510 
	HD 17156	    14130.7300      49.51586200000    1.4991700  0.1550 
	HD 17156	    14131.8550      62.35865600000    1.8931000  0.1530 
	HD 17156	    14138.7670     180.30667000000    1.3333500  0.1560 
	HD 17156	    14319.1290      -0.42000370000    1.1851300  0.1550 
	HD 17156	    14336.0800    -138.50529000000    1.2076700  0.1550 
	HD 17156	    14337.1220    -100.44136000000    1.4011400  0.1550 
	HD 17156	    14339.1310     -29.74975700000    1.2224300  0.1550 
	HD 17156	    14427.8230      50.63177800000    1.4536900  0.1560 
	HD 17156	    14428.8610      68.36623900000    1.5924900  0.1560 
	HD 17156	    14545.7240    -343.86455000000    1.3521200  0.1560 
	HD 17156	    14545.7280    -343.98202000000    1.3184600  0.1560 
	HD 17156	    14546.8290    -235.33419000000    1.4583500  0.1500 
	HD 17156	    14546.8340    -235.31698000000    1.3627200  0.1500 
	HD 17156	    14673.1270    -338.84508000000    1.3061800  0.1550 
	HD 17156	    14838.9000     179.83667000000    1.4709500  0.1560 
	HD 17156	    15080.0600     -83.43783400000    1.2784700  0.1540 
	HD 17156	    15134.0610     149.32995000000    1.7119400  0.1550 
	HD 17156	    15171.8280      72.50422700000    1.6868800  0.1540 
	HD 17156	    15413.0830     171.91742000000    1.2406600  0.1540 
	HD 17156	    15522.9550    -225.27380000000    1.7335800  0.1550 
	HD 17156	    15636.7240      40.88772800000    1.4354700  0.1540 
	HD 17156	    15636.7260      42.37154900000    1.3569900  0.1540 
	HD 17156	    15636.7280      44.51747600000    1.3123500  0.1540 
	HD 17156	    15798.1280    -278.48994000000    1.2763700  0.1540 
	HD 17156	    15842.1010    -166.70882000000    1.5378200  0.1530 
	HD 17156	    15844.1050     -80.36218100000    1.3889900  0.1420 
	HD 17156	    16154.1000     180.75040000000    1.2304300  0.1560 
	HD 17156	    16523.1040     -75.33151200000    1.2724800  0.1540 
	HD 17156	    16637.8710     107.64315000000    1.6264600  0.1550 
	HD 17156	    16911.0790      67.55004600000    1.4015600  0.1570 
	HD 17156	    17265.0980     -96.75411700000    1.3820600  0.1550 
	HD 171999	   13197.9840    4421.74000000000    3.1224700      	  
	HD 171999	   13198.9470    4092.54000000000    2.9434000      	  
	HD 171999	   13199.8890    3231.72000000000    3.0209000      	  
	HD 171999	   13208.0210  -11744.70000000000    3.6097500      	  
	HD 17354	    13014.7690    -701.67217000000    3.8478700      	  
	HD 17354	    13015.7710    -734.80626000000    4.1399000      	  
	HD 17354	    13016.7740    -739.61931000000    3.9599800      	  
	HD 17354	    13072.7220   -1215.75380000000    5.2193700      	  
	HD 17354	    13241.1190  -18867.57800000000   11.0331000  0.1730 
	HD 17354	    16209.0250  -20976.87300000000   11.4102000  0.1650 
	HD 175425	   13570.8780       0.65621689000    0.8089350  0.1850 
	HD 175425	   13575.8480      -3.45792880000    0.8533190  0.1850 
	HD 175425	   13576.7730       4.83187040000    0.8249240  0.1850 
	HD 175425	   14250.9940      -2.29060790000    0.9885470  0.1860 
	HD 176414	   13190.9530      25.59350000000   15.6957000      	  
	HD 176414	   13197.9860      32.80700000000   16.4385000      	  
	HD 176414	   13198.9480      20.84130000000   15.8114000      	  
	HD 176414	   13199.8910     -48.58570000000   14.3055000      	  
	HD 176414	   13479.1330     -47.48790000000   13.0459000  0.2410 
	HD 176414	   13480.1300      19.65300000000   11.8934000  0.2440 
	HD 176414	   13546.9250      21.95820000000   11.3863000  0.2330 
	HD 176414	   13547.8340      43.61410000000   10.4894000  0.2340 
	HD 176414	   13548.9990     -13.87860000000   12.4702000  0.2330 
	HD 176414	   13549.9120     -28.12630000000   12.3924000  0.2320 
	HD 176414	   13550.9790     -16.88790000000   11.5138000  0.2330 
	HD 176414	   13551.9110     -27.72400000000   11.8253000  0.2370 
	HD 176414	   13570.9940      38.07200000000   11.3830000  0.2400 
	HD 176414	   13576.7700      -6.03561000000   12.4917000  0.2360 
	HD 176414	   13576.8550       9.45234000000   12.6383000      	  
	HD 177033	   13190.9560       1.99148000000    2.2236700      	  
	HD 177033	   13198.0150       5.67030000000    1.9366500      	  
	HD 177033	   13198.9840       7.95999000000    1.7804500      	  
	HD 177033	   13199.9300       3.49903000000    1.9564300      	  
	HD 177033	   13603.8560      -3.32292000000    1.9570100  0.3530 
	HD 177274	   13570.8940     -31.85491200000    1.1051100  0.1490 
	HD 177274	   13575.9660     -20.00982800000    2.0019800  0.1510 
	HD 177274	   14318.8920       9.53674330000    1.1719800  0.1520 
	HD 177274	   14549.1310       2.58575250000    1.3618800  0.1500 
	HD 177274	   14634.9490      23.72265900000    1.5531000  0.1570 
	HD 177274	   14637.9880      15.95626500000    1.3339600  0.1540 
	HD 179079	   13197.9970       5.10196350000    2.2077000      	  
	HD 179079	   13198.9630       8.19160890000    2.9586300      	  
	HD 179079	   13199.9090       1.70587590000    2.4462000      	  
	HD 179079	   13208.0250     -14.24520400000    2.1015700      	  
	HD 179079	   13603.8600       8.78786010000    1.5662100  0.1580 
	HD 179079	   13961.8760     -10.84767500000    1.3799900  0.1590 
	HD 179079	   13963.8670      -3.35400340000    1.3933000  0.1610 
	HD 179079	   13981.7600       2.08843980000    1.3723100  0.1620 
	HD 179079	   13982.8060       3.16681370000    1.4256400  0.1610 
	HD 179079	   13983.7700       0.77753179000    1.3470900  0.1600 
	HD 179079	   13984.8450      -2.38718110000    1.2768800  0.1600 
	HD 179079	   14249.0370     -13.04371000000    1.2632200  0.1590 
	HD 179079	   14250.0800     -13.22602600000    1.3360400  0.1600 
	HD 179079	   14251.0570      -6.49594410000    1.0725000  0.1590 
	HD 179079	   14251.9360      -3.45065800000    1.0080900  0.1600 
	HD 179079	   14256.0900       5.72740840000    1.1101800  0.1610 
	HD 179079	   14279.0390      -5.69360250000    1.0647900  0.1640 
	HD 179079	   14280.0470      -9.83826180000    1.1577900  0.1650 
	HD 179079	   14286.0380       0.27163077000    1.3724400  0.1630 
	HD 179079	   14304.9720      -2.02283380000    1.1890700  0.1600 
	HD 179079	   14305.9720      -8.02243010000    1.1687900  0.1600 
	HD 179079	   14306.9720       0.11515690000    1.1486900  0.1610 
	HD 179079	   14308.0010      -1.68432750000    1.2415700  0.1620 
	HD 179079	   14308.9690       0.44397850000    1.1903000  0.1600 
	HD 179079	   14309.9650      -1.63876250000    1.2167200  0.1600 
	HD 179079	   14310.9570       5.22273940000    1.1357000  0.1610 
	HD 179079	   14311.9550       5.16403680000    1.2028500  0.1600 
	HD 179079	   14312.9500       3.40974490000    1.2767100  0.1610 
	HD 179079	   14313.9480       5.57235220000    1.1367600  0.1600 
	HD 179079	   14314.9570      12.64570800000    1.0865500  0.1610 
	HD 179079	   14318.8630      -7.88015520000    1.1309400  0.1600 
	HD 179079	   14335.9650      -3.49834350000    1.2125300  0.1640 
	HD 179079	   14336.9890       4.27760360000    1.3164400  0.1640 
	HD 179079	   14339.8530       5.53455000000    1.0946300  0.1670 
	HD 179079	   14343.8880       3.40540010000    1.1770900  0.1630 
	HD 179079	   14344.9440      -5.09823280000    1.2114900  0.1610 
	HD 179079	   14345.7590      -7.68176360000    1.1779700  0.1610 
	HD 179079	   14396.7300      -2.46950010000    1.2482700  0.1640 
	HD 179079	   14397.7570      -3.69723390000    1.1236700  0.1620 
	HD 179079	   14398.7420      -0.44535467000    1.1007900  0.1620 
	HD 179079	   14399.7250      -1.13605510000    1.3523500  0.1620 
	HD 179079	   14427.7450      -0.25677882000    1.2001200  0.1560 
	HD 179079	   14428.7040       1.35653350000    1.2024400  0.1590 
	HD 179079	   14429.6860       2.18375290000    1.1689400  0.1610 
	HD 179079	   14430.6830      -1.02099970000    1.2261400  0.1610 
	HD 179079	   14548.1520      -1.11746930000    1.2346100  0.1600 
	HD 179079	   14549.1450      -5.58554100000    1.2756000  0.1630 
	HD 179079	   14602.9770       3.26410080000    1.1626700  0.1610 
	HD 179079	   14603.9970      12.28296400000    1.4231300  0.1600 
	HD 179079	   14634.0490       0.19471954000    1.3653200  0.1580 
	HD 179079	   14634.9780       1.04563770000    1.2471000  0.1580 
	HD 179079	   14636.0210      -2.51837250000    1.2059400  0.1600 
	HD 179079	   14637.0670      -6.67435750000    1.2664700  0.1590 
	HD 179079	   14638.0140      -7.50486320000    1.1915200  0.1590 
	HD 179079	   14639.0450     -10.03882400000    1.2129900  0.1600 
	HD 179079	   14640.1270     -11.86180400000    1.3462500  0.1590 
	HD 179079	   14641.0060     -10.94334100000    1.1945700  0.1600 
	HD 179079	   14642.1040      -7.69050340000    1.2809000  0.1610 
	HD 179079	   14644.1000      -0.49531680000    1.2425800  0.1610 
	HD 179079	   14674.8380       5.61356880000    1.1435400  0.1600 
	HD 179079	   14688.8490       5.44516140000    1.2451000  0.1590 
	HD 179079	   14690.0220       3.12945750000    1.3567500  0.1570 
	HD 179079	   14717.7720       0.91397530000    1.1618200  0.1600 
	HD 179079	   14718.7910       4.69116800000    1.1345500  0.1590 
	HD 179079	   14719.8030       3.64488320000    1.1509500  0.1610 
	HD 179079	   14720.8420       5.37207100000    1.1828000  0.1620 
	HD 179079	   14721.8290      -4.17290200000    1.1649300  0.1600 
	HD 179079	   14722.7720      -0.62193674000    1.1751000  0.1620 
	HD 179079	   14723.7650      -2.57896110000    1.2108400  0.1620 
	HD 179079	   14724.7790      -3.75028980000    1.2199700  0.1610 
	HD 179079	   14725.7700     -11.87776800000    1.2865500  0.1620 
	HD 179079	   14726.7660      -9.16379350000    1.1084800  0.1610 
	HD 179079	   14727.8430     -12.90249900000    1.2235800  0.1600 
	HD 179079	   14777.7630       3.49885090000    1.3222600  0.1600 
	HD 179079	   15173.6900      -8.95394320000    1.3285000  0.1580 
	HD 179079	   15319.0760      -6.94251520000    1.2963300  0.1630 
	HD 179079	   15395.9400       0.45153735000    1.2588300  0.1620 
	HD 179079	   15490.7400       5.31994280000    1.2389200  0.1660 
	HD 179079	   15636.1220      -7.97408810000    1.1295100  0.1600 
	HD 179079	   15671.0650       2.60911280000    1.1626800  0.1590 
	HD 179079	   15796.7770     -11.54114100000    1.2942700  0.1600 
	HD 179079	   16195.7510       2.74143660000    1.2565300  0.1610 
	HD 179079	   16637.6860     -10.69665200000    1.5973600  0.1040 
	HD 179079	   16908.7270       3.79233100000    1.1109200  0.1670 
	HD 179079	   17215.9370       3.94943540000    1.3675800  0.1670 
	HD 179079	   17285.7420      -6.65731330000    1.2607000  0.1640 
	HD 179596	   13197.9990      73.62350000000   20.3921000      	  
	HD 179596	   13198.9650      28.74390000000   18.8524000      	  
	HD 179596	   13199.9110     -45.85530000000   17.6706000      	  
	HD 179596	   13208.0260      53.53830000000   18.9011000      	  
	HD 179596	   13479.1310     -32.71620000000   17.9355000  0.1550 
	HD 179596	   13480.1270     -54.59150000000   17.4293000  0.1540 
	HD 181253	   13479.1280     -35.19079400000    2.4480800  0.2190 
	HD 181253	   13480.1250     -12.96966300000    2.4660600  0.2230 
	HD 181253	   13546.9430       0.00322570490    2.3872000  0.2260 
	HD 181253	   13547.8360     -18.82282800000    2.0132400  0.2280 
	HD 181253	   13549.0070     -47.19633300000    2.1050700  0.2280 
	HD 181253	   13549.9310      -8.67505380000    2.3393600  0.2290 
	HD 181253	   13550.8500      23.73661000000    2.0925900  0.2260 
	HD 181253	   13551.9130       0.43056947000    1.8003300  0.2270 
	HD 181253	   13570.9080     -34.14540200000    2.1501700  0.2230 
	HD 181253	   13575.9870      -9.84229300000    2.2989400  0.2230 
	HD 181253	   13576.7690     -34.95067100000    2.2951700  0.2220 
	HD 181253	   13602.8940     -13.33796500000    1.9750600  0.2240 
	HD 181253	   13603.7340     -16.07990500000    1.8730200  0.2230 
	HD 181253	   13604.7970      -1.68167940000    1.8279700  0.2220 
	HD 181253	   14667.9530      21.83357000000    2.0913900  0.2300 
	HD 181253	   14672.0930      19.53820800000    2.0424100  0.2260 
	HD 181253	   14673.0630      61.82690700000    1.7357900  0.2330 
	HD 181253	   14673.9620      47.79370100000    1.9020200  0.2350 
	HD 181253	   15723.0160      46.28640700000    2.3855500  0.2280 
	HD 181253	   15843.7560       3.66452740000    2.5882400  0.2230 
	HD 181253	   17602.0720      -3.31174240000    2.1078400  0.2280 
	HD 181253	   17602.0740      -0.34456352000    2.0631300  0.2280 
	HD 181253	   17602.0760       1.27620550000    2.2197300  0.2280 
	HD 182407	   13198.0000    -203.47000000000    3.9861000      	  
	HD 182407	   13198.9670    -128.34300000000    3.9239200      	  
	HD 182407	   13199.9130    -137.00400000000    3.4305400      	  
	HD 182407	   13208.0280    -165.24200000000    3.4076200      	  
	HD 182407	   13479.1300      50.62990000000    2.9698600  0.1700 
	HD 182407	   13480.1280      33.60930000000    2.7515400  0.1710 
	HD 182407	   13546.9490      67.81570000000    3.0739400  0.1720 
	HD 182407	   13547.8410      93.14500000000    2.7143900  0.1730 
	HD 182407	   13549.0090      21.73780000000    2.6699400  0.1710 
	HD 182407	   13549.9320      78.83630000000    2.8077600  0.1720 
	HD 182407	   13550.9830      36.30530000000    2.8890100  0.1730 
	HD 182407	   13551.9480      55.68710000000    2.8412600  0.1720 
	HD 182407	   13570.9850      53.88540000000    3.1020900  0.1720 
	HD 182407	   13696.6970     137.71000000000    3.1201100  0.1720 
	HD 183162	   13198.0010      71.69040000000    4.6503700      	  
	HD 183162	   13198.9680      51.62730000000    4.3822200      	  
	HD 183162	   13199.9140      33.93560000000    3.8500400      	  
	HD 183162	   13208.0300    -159.12700000000    4.8074600      	  
	HD 186104	   13198.0030      -4.12664000000    1.9170500      	  
	HD 186104	   13198.9700       8.93499000000    1.9292000      	  
	HD 186104	   13199.9160       0.63131400000    1.9678500      	  
	HD 186104	   13208.0310      -6.91997000000    2.1359700      	  
	HD 186104	   13603.8740       6.93708000000    1.8604400  0.1530 
	HD 186932	   13198.0400      14.78990000000    2.0227000      	  
	HD 186932	   13199.0250       1.24635000000    1.8110500      	  
	HD 186932	   13199.9600       3.97170000000    1.7985000      	  
	HD 186932	   13603.8760      -3.90153000000    2.0906600  0.1530 
	HD 18747	    13014.7520     -23.27120000000    1.8774200      	  
	HD 18747	    13015.7570      -1.87793000000    1.8834800      	  
	HD 18747	    13016.7610     -10.22120000000    1.5718900      	  
	HD 18747	    13044.8000     -11.25260000000    1.7109500      	  
	HD 18747	    13071.7310      -9.83652000000    1.8264700      	  
	HD 18747	    13208.0990     -11.24240000000    1.8107300      	  
	HD 18747	    13604.1270       4.89081000000    2.0417800  0.1350 
	HD 187944	   13198.0410      26.97610000000    5.7694100      	  
	HD 187944	   13199.0270      -0.30796200000    5.2776400      	  
	HD 187944	   13199.9920       1.91613000000    5.9457100      	  
	HD 187944	   13479.1260      -2.40521000000    5.1271100  0.1790 
	HD 187944	   13480.1020      -0.54471200000    5.0048300  0.1780 
	HD 188268	   13198.0050      -0.31942400000    1.9649500      	  
	HD 188268	   13198.9720       7.48164000000    2.2433100      	  
	HD 188268	   13199.9180       4.99893000000    1.8544800      	  
	HD 188268	   13208.0330      -3.89586000000    1.9877100      	  
	HD 188268	   13603.8810       2.56551000000    1.8241800  0.1710 
	HD 188268	   14249.0400      -1.17063000000    1.3905800  0.1850 
	HD 188268	   14250.0830      -0.99622900000    1.4670700  0.1880 
	HD 188268	   14251.0600      -5.97674000000    1.3703300  0.1870 
	HD 188268	   14252.0970      -4.77593000000    1.5183800  0.1890 
	HD 188298	   13190.9840      13.97780000000    2.3630300      	  
	HD 188298	   13198.0180       2.59265000000    2.2558400      	  
	HD 188298	   13198.9880      -1.99040000000    2.0145200      	  
	HD 188298	   13199.9330       1.30509000000    2.1660000      	  
	HD 188298	   13603.8840       9.11836000000    2.1254600  0.2350 
	HD 188311	   13198.0070      -1.86331000000    1.9599100      	  
	HD 188311	   13198.9750      -5.12882000000    2.0573900      	  
	HD 188311	   13199.9200       4.29859000000    2.0612900      	  
	HD 188311	   13208.0360       7.86419000000    1.9916300      	  
	HD 188311	   13603.8780      -5.42310000000    1.9587700  0.1970 
	HD 188311	   14249.0430       0.37171800000    1.3490400  0.1880 
	HD 188311	   14250.0850       1.77887000000    1.3086500  0.1890 
	HD 188311	   14251.0620      -1.88250000000    1.3836100  0.1850 
	HD 188311	   14252.0990      -2.77877000000    1.4464900  0.1850 
	HD 188345	   13198.0430      17.01270000000    2.4334200      	  
	HD 188345	   13199.0290       3.87041000000    2.5687500      	  
	HD 188345	   13199.9970       0.34634900000    2.3422000      	  
	HD 188345	   13604.8000      -2.19212000000    2.4307600  0.1670 
	HD 188345	   14337.9540      -3.49711000000    2.3400700  0.1620 
	HD 189627	   13190.9860       0.17480700000    3.6043200      	  
	HD 189627	   13198.0200      -9.10711000000    3.3698000      	  
	HD 189627	   13198.9900     -11.47820000000    2.9750900      	  
	HD 189627	   13199.9350       6.04051000000    3.3048400      	  
	HD 189627	   13603.8860      35.24650000000    3.2826600  0.1750 
	HD 18975	    13014.7980      -4.13198000000    2.4667000      	  
	HD 18975	    13015.8050     -10.24160000000    2.5779400      	  
	HD 18975	    13016.8020     -10.66560000000    2.5903500      	  
	HD 18975	    13072.7120     -10.05270000000    2.9778000      	  
	HD 18975	    13208.1030      -1.17395000000    2.9325500      	  
	HD 18975	    13369.7670      11.34530000000    2.2185900  0.2570 
	HD 18975	    13983.0530      -1.29832000000    2.8365600  0.2420 
	HD 18993	    13200.1220      11.71210000000    2.0295900      	  
	HD 18993	    13208.1090     -15.48860000000    1.8320100      	  
	HD 18993	    14023.9580      -5.71150000000    1.6205000  0.1910 
	HD 18993	    14084.8960      -4.66178000000    1.8899200  0.1910 
	HD 18993	    14129.9330       0.31792500000    1.5557100  0.1840 
	HD 18993	    14399.0050       3.24309000000    1.3662800  0.1920 
	HD 190594	   13198.0090      -6.58507380000    2.1958900      	  
	HD 190594	   13198.9770       6.02706310000    2.1561600      	  
	HD 190594	   13199.9230       8.93515180000    2.4508500      	  
	HD 190594	   13208.0380      -4.58330370000    2.1088300      	  
	HD 190594	   13603.8880      -0.27615026000    1.2866200  0.1760 
	HD 190594	   14249.0470      -1.92813050000    1.1649700  0.1750 
	HD 190594	   14250.0880       0.48968633000    1.1354800  0.1750 
	HD 190594	   14251.0650       7.98066280000    1.1782000  0.1740 
	HD 190594	   14252.1010       6.57681270000    1.0862700  0.1750 
	HD 190594	   14256.0870       7.04140790000    0.9810640  0.1750 
	HD 190594	   14279.0430      -0.79214226000    1.1788800  0.1750 
	HD 190594	   14280.0530      -1.63195260000    1.1665600  0.1750 
	HD 190594	   14304.9850      -3.33712890000    1.1000000  0.1750 
	HD 190594	   14306.0070      -5.74769960000    1.0963900  0.1760 
	HD 190594	   14306.9680      -2.19565550000    0.9997980  0.1740 
	HD 190594	   14310.0020      -3.03501370000    0.9957850  0.1760 
	HD 190594	   14310.9910      -1.83335620000    1.0245400  0.1750 
	HD 190594	   14311.9860      -1.20600840000    0.9720510  0.1750 
	HD 190594	   14312.9830      -2.99448280000    1.0141400  0.1750 
	HD 190594	   14313.9770      -4.47315080000    0.9692960  0.1750 
	HD 190594	   14315.0110      -1.70664190000    1.0595100  0.1750 
	HD 190594	   14319.0300       1.66820250000    1.0305800  0.1740 
	HD 190594	   14335.9740       1.89459950000    1.0265400  0.1750 
	HD 190594	   14337.0490      -0.80954868000    1.2945300  0.1750 
	HD 190594	   14689.9780       0.04922167100    1.1345200  0.1760 
	HD 190594	   17651.7950      -8.45856240000    1.2575400  0.1740 
	HD 190594	   17703.6890       0.26123110000    1.2204700  0.1750 
	HD 190821	   13190.9880     141.85600000000    2.8755900      	  
	HD 190821	   13198.0220     116.78700000000    2.6524100      	  
	HD 190821	   13198.9920     111.72200000000    2.7437700      	  
	HD 190821	   13199.9370     138.34300000000    2.7680400      	  
	HD 190821	   13479.1350      40.07930000000    1.8816400  0.1690 
	HD 190821	   13480.1320      44.60950000000    1.9678600  0.1670 
	HD 190821	   13546.9800      35.02770000000    2.1068000  0.1680 
	HD 190821	   13602.8980      22.53250000000    1.7441200  0.1670 
	HD 190821	   13931.0780     -61.62590000000    1.7932300  0.1690 
	HD 190821	   13931.9970     -52.78920000000    1.8456900  0.1660 
	HD 190821	   13932.9590     -54.55260000000    1.8460600  0.1680 
	HD 190821	   13981.8210     -73.06980000000    2.2653200  0.1690 
	HD 190821	   13982.8280     -83.60230000000    1.9042800  0.1670 
	HD 190821	   13983.7720     -83.82130000000    2.0282000  0.1680 
	HD 190821	   13984.8470     -83.04820000000    2.0734600  0.1690 
	HD 190821	   14339.8550    -148.29700000000    2.1942800  0.1700 
	HD 190931	   13190.9900      25.01920000000    2.6741800      	  
	HD 190931	   13198.0240      14.95360000000    2.0511900      	  
	HD 190931	   13198.9950       6.70649000000    2.2996900      	  
	HD 190931	   13199.9400     -11.31490000000    2.5883400      	  
	HD 190931	   13603.8910     -25.19450000000    2.3667300  0.4670 
	HD 190931	   14249.0580     -10.62760000000    1.6509000  0.4320 
	HD 190931	   14250.1030       6.49724000000    1.7632400  0.4430 
	HD 190931	   14251.0800      10.54510000000    1.4967600  0.4490 
	HD 190931	   14252.1160      -6.69063000000    1.7681100  0.4580 
	HD 193690	   13190.9970       4.15770440000    2.2477100      	  
	HD 193690	   13198.0270       9.17486290000    2.0090400      	  
	HD 193690	   13198.9980      -5.80156230000    2.1536500      	  
	HD 193690	   13199.9430      -2.57625100000    1.8360800      	  
	HD 193690	   13603.9000       4.48483070000    1.4885200  0.2250 
	HD 193690	   14249.0640      -3.94755800000    1.3921100  0.2030 
	HD 193690	   14250.1070     -10.55170300000    1.5026700  0.2050 
	HD 193690	   14252.1210      -0.34503327000    1.4665100  0.2080 
	HD 193690	   14634.0670       2.26467440000    1.2771000  0.2100 
	HD 193690	   14634.9960       0.18837977000    1.2537600  0.2080 
	HD 193690	   14636.0350       4.16133800000    1.1134600  0.2100 
	HD 193690	   14637.0720       3.08168810000    1.0658000  0.2100 
	HD 193690	   14638.0230       3.22158970000    1.1111800  0.2110 
	HD 193690	   14639.0560       2.34360620000    1.0511100  0.2130 
	HD 193690	   14640.9750      -5.28614910000    1.5965300  0.2150 
	HD 193690	   14642.0920      -2.97657800000    1.2864900  0.2180 
	HD 194080	   13191.0000      -6.01104000000    5.2104900      	  
	HD 194080	   13198.0300      24.69080000000    5.0610500      	  
	HD 194080	   13199.0010       8.86270000000    4.3828200      	  
	HD 194080	   13199.9460      -3.38281000000    5.2144700      	  
	HD 194080	   13603.9040      10.93530000000    4.3548200  0.1420 
	HD 194080	   13961.8810     -20.87750000000    4.0647100  0.1410 
	HD 194080	   13964.0270       4.15391000000    4.7654700  0.1410 
	HD 194080	   14023.6970       8.54840000000    4.6286700  0.1420 
	HD 19502	    13200.1200       4.97259000000    1.0613300      	  
	HD 19502	    13208.1190      -1.55244000000    1.0427800      	  
	HD 19502	    14023.9610      -5.52905000000    1.0100900  0.1390 
	HD 196124	   13198.0100      -8.04218450000    2.6019100      	  
	HD 196124	   13198.9790      -9.31258550000    2.6943400      	  
	HD 196124	   13199.9240       2.47339470000    3.0058600      	  
	HD 196124	   13208.0410       6.42415460000    2.3335000      	  
	HD 196124	   13603.9070      -1.17931410000    1.2222600  0.2760 
	HD 196124	   14249.0500       0.19488249000    1.2028300  0.2740 
	HD 196124	   14250.0950       0.79525212000    1.1770200  0.2760 
	HD 196124	   14251.0720       0.98205063000    1.0547100  0.2700 
	HD 196124	   14252.1080      -7.64959040000    1.0826700  0.2710 
	HD 196124	   14256.0990      -5.09006560000    0.9741180  0.2720 
	HD 196124	   14279.0480      -1.29710450000    1.1179100  0.2660 
	HD 196124	   14280.0600      -4.42350100000    1.1460200  0.2700 
	HD 196124	   14286.0450       3.03152110000    1.4077700  0.2790 
	HD 196124	   14304.9970       0.28081764000    0.9771540  0.2700 
	HD 196124	   14306.0030       0.49565062000    1.0415100  0.2700 
	HD 196124	   14306.9770       0.71275419000    1.0133000  0.2680 
	HD 196124	   14308.0420       1.50766670000    0.9756690  0.2670 
	HD 196124	   14308.9950       0.39362820000    1.1124400  0.2650 
	HD 196124	   14309.9970       1.33078800000    0.9665830  0.2650 
	HD 196124	   14310.9870      -2.58301000000    0.9321550  0.2640 
	HD 196124	   14311.9820      -1.12160210000    0.9258480  0.2630 
	HD 196124	   14312.9780      -1.75654710000    0.9890290  0.2620 
	HD 196124	   14313.9730      -2.72575570000    0.9026570  0.2620 
	HD 196124	   14315.0080      -1.11729850000    1.0022100  0.2600 
	HD 196124	   14319.0360      -1.36059950000    1.0381100  0.2620 
	HD 196124	   14335.9700       0.35668804000    1.1112200  0.2740 
	HD 196124	   14337.0540      -3.64003610000    1.1830000  0.2700 
	HD 196124	   14427.7510       3.23729760000    0.9653860  0.2880 
	HD 196124	   14428.7090       1.41812440000    1.1944700  0.2880 
	HD 196124	   14429.6930       1.31612610000    1.0556000  0.2900 
	HD 196124	   14429.7350       4.05154560000    1.0874800  0.2900 
	HD 196124	   14430.7230       4.26388270000    0.9993790  0.2900 
	HD 196124	   14455.7270       5.57593570000    1.2647700  0.2610 
	HD 196124	   14456.7200       5.70096020000    1.1675100  0.2560 
	HD 196124	   14457.7130       3.23858820000    1.1787800  0.2610 
	HD 196124	   14549.1400      -2.96250470000    1.0410900  0.2590 
	HD 196124	   14602.9850       3.12367510000    1.0470600  0.2620 
	HD 196124	   14603.9920      -1.89902520000    1.1568600  0.2600 
	HD 196124	   14604.0100       4.30337760000    1.2174400  0.2600 
	HD 196124	   14634.0460       2.08272070000    1.1052000  0.2500 
	HD 196124	   14634.9720      -2.97095380000    1.0942800  0.2490 
	HD 196124	   14636.0150      -1.20443370000    1.0079500  0.2500 
	HD 196124	   14637.0370      -2.00714290000    1.0512700  0.2490 
	HD 196124	   14638.0110      -2.54262440000    0.9427120  0.2480 
	HD 196124	   14639.0420      -4.44898350000    1.0119200  0.2470 
	HD 196124	   14641.0180      -3.76491730000    1.3374700  0.2460 
	HD 196124	   14642.1080      -3.01982560000    1.0569400  0.2470 
	HD 196124	   14644.0960       0.44543200000    1.0756900  0.2490 
	HD 196124	   14688.9600      -0.81880135000    1.2051200  0.2500 
	HD 196124	   14689.9810      -3.43886160000    1.1444500  0.2540 
	HD 196124	   14717.9260      -3.00942040000    1.2161100  0.2410 
	HD 196124	   14719.8120      -2.07988380000    1.0145600  0.2370 
	HD 196124	   14723.7690      -5.03376110000    1.1836700  0.2320 
	HD 196124	   14778.7990      -3.15127570000    1.4371000  0.2450 
	HD 196124	   14809.7410      -7.29729740000    1.3719600  0.2330 
	HD 196124	   14810.7220      -2.98967580000    1.0556400  0.2330 
	HD 196124	   14956.1000      -3.68841300000    1.0125000  0.2380 
	HD 196124	   14984.0730      -5.50740350000    1.1389300  0.2210 
	HD 196124	   14985.9860      -6.95377200000    1.0262900  0.2280 
	HD 196124	   15015.0050      -3.61526580000    1.0071200  0.2120 
	HD 196124	   15076.0320      -3.09951140000    1.2027600  0.2330 
	HD 196124	   15079.0280      -3.68835420000    1.3095500  0.2350 
	HD 196124	   15110.8880      -5.01608140000    1.2973400  0.2250 
	HD 196124	   15173.7020      -3.63155900000    1.1659000  0.2100 
	HD 196124	   15290.1350      -4.73185670000    0.9598550  0.2260 
	HD 196124	   16911.7230       4.00357320000    1.1200000  0.2760 
	HD 196124	   17602.0800       2.49371910000    1.0136900  0.2770 
	HD 19617	    13982.0130      26.16137700000    0.9150110  0.1890 
	HD 19617	    13983.0590      27.15691300000    0.9218500  0.1910 
	HD 19617	    13984.0190      21.52904000000    1.0700600  0.1910 
	HD 19617	    14428.8740      -3.97242980000    1.1189800  0.1840 
	HD 19617	    15852.0220     -71.18221300000    1.0417300  0.1860 
	HD 19618	    13982.0160       6.44124470000    0.2054410  0.2700 
	HD 19618	    13983.0640      -1.41273880000    0.1899060  0.2760 
	HD 19618	    13984.0480      -5.20263650000    0.2159180  0.2730 
	HD 19638	    13014.8000     242.42200000000    5.8200200      	  
	HD 19638	    13015.8070     266.30600000000    6.5965800      	  
	HD 19638	    13016.8040     257.84300000000    6.7441400      	  
	HD 19638	    13071.7340      41.22890000000    5.4289600      	  
	HD 19638	    13072.7940      28.57080000000    5.3664500      	  
	HD 19638	    13302.9310    -836.65100000000   17.0507000  0.1610 
	HD 197623	   13198.0120       2.86647000000    1.9063500      	  
	HD 197623	   13198.0540      -3.22245000000    1.9047600      	  
	HD 197623	   13198.9810      10.81500000000    1.8539000      	  
	HD 197623	   13199.0110       3.86900000000    1.8848600      	  
	HD 197623	   13199.9260      10.30470000000    1.7940300      	  
	HD 197623	   13199.9700       0.16472500000    1.9693800      	  
	HD 197623	   13603.9090       6.54631000000    2.5259700  0.1490 
	HD 19773	    13014.7960     -15.35610000000    2.4245700      	  
	HD 19773	    13015.8030     -21.81370000000    2.4416800      	  
	HD 19773	    13016.8010     -15.67810000000    2.5411800      	  
	HD 19773	    13071.7270      16.17440000000    2.5720500      	  
	HD 19773	    13302.9340       0.99143700000    1.9898700  0.1730 
	HD 19773	    13426.8020     -13.52230000000    1.8447200  0.1680 
	HD 19773	    13969.1020      -1.33738000000    2.1327800  0.1760 
	HD 19773	    13982.0820       0.33164000000    2.0593200  0.1750 
	HD 19773	    13983.0760       4.42439000000    2.2745600  0.1750 
	HD 19773	    13984.0210       3.58032000000    2.2684400  0.1740 
	HD 19773	    13985.0300       3.14513000000    2.3507200  0.1760 
	HD 19773	    14023.9730       3.42827000000    2.3392500  0.1770 
	HD 19773	    14084.8050      -0.92176700000    2.5606700  0.1720 
	HD 19773	    14129.8140       1.86889000000    2.0394400  0.1690 
	HD 19773	    14319.1380       4.78413000000    2.2201200  0.1810 
	HD 198483	   13198.0700    -475.20000000000    4.7601100      	  
	HD 198483	   13199.0770    -456.40500000000    4.6593900      	  
	HD 198483	   13199.9900    -455.88000000000    4.7714700      	  
	HD 198483	   13604.8010    1403.29000000000    5.9692100  0.2350 
	HD 198683	   13198.0550       2.20041000000    2.0051100      	  
	HD 198683	   13199.0130      -4.32942000000    1.8838900      	  
	HD 198683	   13199.9740       5.03921000000    1.9076000      	  
	HD 198683	   13603.9110      20.61100000000    2.2817400  0.1480 
	HD 199100	   13198.1040    4454.92000000000    2.5655300      	  
	HD 199100	   13199.0810    4019.46000000000    2.6211600      	  
	HD 199100	   13200.0140    3630.96000000000    2.7075900      	  
	HD 199100	   13604.8030  -12092.60000000000    3.2095400  0.1370 
	HD 199683	   13191.0030       5.61576000000    3.0881400      	  
	HD 199683	   13198.0310       0.59749100000    2.7033600      	  
	HD 199683	   13199.0020       3.67074000000    2.4538200      	  
	HD 199683	   13199.9480      -1.97111000000    2.7892400      	  
	HD 199683	   13603.9030      12.50070000000    2.8332900  0.1390 
	HD 200078	   13198.0570       1.01036000000    1.6106300      	  
	HD 200078	   13199.0140       1.80213000000    1.6026100      	  
	HD 200078	   13199.9760       5.93860000000    1.6120300      	  
	HD 200078	   13604.0500      12.29890000000    1.9249900  0.1450 
	HD 200156	   13198.0490      62.46370000000    8.3150800      	  
	HD 200156	   13199.0060      24.62080000000    6.9643300      	  
	HD 200156	   13199.9670     -64.96370000000    7.6453200      	  
	HD 203473	   13198.0520     222.21240000000    1.6409500      	  
	HD 203473	   13199.0090     218.20108000000    1.5234400      	  
	HD 203473	   13199.9720     209.71893000000    1.5608400      	  
	HD 203473	   14023.7430     -68.31822700000    1.4664400  0.1540 
	HD 203473	   14427.7590     -10.85735500000    1.3381500  0.1550 
	HD 203473	   16522.1010     128.72943000000    1.1853500  0.1560 
	HD 203473	   16588.9070      72.22163200000    1.3790700  0.1540 
	HD 203473	   16613.7840      54.29332400000    1.2841000  0.1500 
	HD 203473	   16853.0930     -52.42339500000    1.4645500  0.1550 
	HD 203473	   16854.1310     -55.87126500000    1.3076400  0.1550 
	HD 203473	   16856.1340     -57.30722900000    1.1920300  0.1550 
	HD 203473	   16860.9530     -54.94491300000    1.3453900  0.1540 
	HD 203473	   16862.1370     -52.30632500000    1.4161500  0.1540 
	HD 203473	   16863.1350     -54.96282200000    1.2807800  0.1540 
	HD 203473	   16864.1390     -52.71293800000    1.3772500  0.1500 
	HD 203473	   16872.1220     -47.11543200000    1.3853400  0.1560 
	HD 203473	   16878.9140     -53.16550900000    1.4403200  0.1540 
	HD 203473	   16884.0210     -54.66852300000    1.3014300  0.1590 
	HD 203473	   16889.0580     -54.00239400000    1.0890700  0.1580 
	HD 203473	   16908.7620     -57.17525000000    1.4606200  0.1550 
	HD 203473	   17206.9410     -57.57417600000    1.2750800  0.1570 
	HD 203473	   17208.9240     -56.12810600000    1.2936000  0.1560 
	HD 203473	   17213.9670     -58.25824800000    1.3268100  0.1550 
	HD 203473	   17235.9430     -52.57559600000    1.1427100  0.1550 
	HD 203473	   17244.8600     -50.68577800000    1.1634100  0.1550 
	HD 203473	   17265.8270     -48.02765000000    1.4333700  0.1570 
	HD 203473	   17384.6880     -14.95328100000    1.2370600  0.1550 
	HD 203473	   17521.1290      31.59230700000    1.2633700  0.1560 
	HD 203473	   17554.1140      42.42370900000    1.3394300  0.1570 
	HD 203473	   17588.1400      50.98093500000    1.1338000  0.1550 
	HD 203473	   17601.1150      65.85839000000    1.3769100  0.1580 
	HD 203473	   17652.7930      90.44912000000    1.2723100  0.1550 
	HD 203473	   17679.7020     103.32964000000    1.0744800  0.1550 
	HD 203473	   17711.7020     122.68109000000    1.2245500  0.1560 
	HD 203473	   17715.6810     123.80906000000    1.2740000  0.1530 
	HD 203473	   17746.6910     144.57229000000    1.2036800  0.1480 
	HD 20439	    13014.8010      46.52020900000    3.0593900      	  
	HD 20439	    13015.8200      53.97107600000    2.8061200      	  
	HD 20439	    13016.8210      18.32908500000    3.0402300      	  
	HD 20439	    13071.7420      29.22406600000    2.9818000      	  
	HD 20439	    13072.7960      -7.78138880000    3.1945900      	  
	HD 20439	    13207.1370      18.35192000000    3.4105800      	  
	HD 20439	    13208.1220      -3.77410270000    3.2076800      	  
	HD 20439	    13723.7970     -27.05285900000    1.5769000  0.3040 
	HD 20439	    13724.7880     -30.95281500000    1.7970700  0.2960 
	HD 20439	    13775.7450       6.11044600000    1.7299200  0.3210 
	HD 20439	    13776.7500     -43.33573200000    1.7395400  0.3130 
	HD 20439	    13777.7270     -42.49963300000    1.7813000  0.2980 
	HD 20439	    13778.7230       3.42880440000    1.8894400  0.3050 
	HD 20439	    13779.7500      37.98686300000    1.6501400  0.3180 
	HD 20439	    13927.1220      -6.67113620000    1.6373700  0.3060 
	HD 20439	    13928.1110      -6.11423580000    1.8870900  0.3140 
	HD 20439	    15468.0360       5.19830910000    1.6333800  0.3100 
	HD 20439	    17602.1280      35.97922100000    1.7574100  0.3230 
	HD 20439	    17602.1300      34.49419400000    1.7726900  0.3230 
	HD 205353	   13198.0650      -2.61355000000    2.3138000      	  
	HD 205353	   13199.1220      -9.97408000000    2.1675700      	  
	HD 205353	   13199.9830       7.38063000000    2.2409100      	  
	HD 205353	   14023.7580      -6.38317000000    2.1145900  0.1790 
	HD 205353	   14337.0610      24.32670000000    2.0903600  0.1840 
	HD 205855	   13198.0610     -13.42508800000    2.6082300      	  
	HD 205855	   13199.1180     -20.47378700000    2.3552200      	  
	HD 205855	   13199.9800      -8.84526940000    2.2074800      	  
	HD 205855	   14023.7600      -1.67140360000    1.8690200  0.1720 
	HD 205855	   14249.0530       2.67530600000    1.6734900  0.1700 
	HD 205855	   14250.0980       0.01483257900    1.6703900  0.1690 
	HD 205855	   14251.0750      -8.94648580000    1.5374700  0.1690 
	HD 205855	   14252.1120      -6.78713340000    1.6136600  0.1680 
	HD 205855	   14427.7630      -1.30857150000    1.5303600  0.1690 
	HD 205855	   14428.7160       2.80960170000    1.5122400  0.1690 
	HD 205855	   14634.0720       0.04275819600    1.5409100  0.1690 
	HD 205855	   14635.0230      -4.85864280000    1.4455000  0.1680 
	HD 205855	   14635.0270      -5.43051560000    1.5025200  0.1680 
	HD 205855	   14636.0460      -8.29111050000    1.3605700  0.1690 
	HD 205855	   14637.0970      -3.15547220000    1.2612200  0.1690 
	HD 205855	   14638.0540      -7.71704070000    1.2119300  0.1670 
	HD 205855	   14639.0620     -10.19583100000    1.2562200  0.1680 
	HD 205855	   14640.1200      -4.55502570000    1.3386300  0.1690 
	HD 205855	   14641.1260     -13.92246800000    1.5481600  0.1680 
	HD 205855	   14642.0830      -4.94030620000    1.4040300  0.1690 
	HD 205855	   14674.9600      -5.54356730000    1.5118000  0.1690 
	HD 205855	   14689.9720      -2.43586730000    1.5215600  0.1680 
	HD 205855	   16878.9110       5.56225710000    1.7224700  0.1870 
	HD 205855	   17597.9070       7.32781010000    1.4421000  0.1810 
	HD 205855	   17598.9300       7.00969090000    1.4811000  0.1810 
	HD 205855	   17599.9340       5.17667870000    1.3932500  0.1800 
	HD 205855	   17600.9200       4.18993990000    1.5125200  0.1810 
	HD 205855	   17602.0630      11.13084000000    1.4781900  0.1810 
	HD 205855	   17602.0660      10.45082900000    1.4329500  0.1810 
	HD 205855	   17602.0700      11.07230500000    1.5837600  0.1810 
	HD 205855	   17612.8020      -2.10282710000    1.5488500  0.1820 
	HD 205855	   17679.6990       3.44440900000    1.5560800  0.1780 
	HD 205855	   17746.6870       0.79202868000    1.7233900  0.1720 
	HD 206116	   13191.0700      15.81180000000    2.1993200      	  
	HD 206116	   13198.0480       2.84545000000    1.9590700      	  
	HD 206116	   13199.0040       0.84403900000    1.8642200      	  
	HD 206116	   13199.9650      -1.34348000000    2.0023900      	  
	HD 206116	   14023.7620      -6.23033000000    1.9249700  0.1450 
	HD 206658	   13198.0660       6.43725710000    2.6705000      	  
	HD 206658	   13199.1230      -9.68746060000    2.5416300      	  
	HD 206658	   13199.9850      -8.93258540000    2.6712500      	  
	HD 206658	   13208.0430      14.33311600000    2.7192800      	  
	HD 206658	   13367.7020       7.18618040000    1.5079000  0.1550 
	HD 206658	   13368.7090      10.25915800000    1.4972400  0.1540 
	HD 206658	   13927.9890      -1.69437900000    1.4519700  0.1550 
	HD 206658	   13931.0560       0.15051155000    1.5473300  0.1540 
	HD 206658	   13932.0270       2.87866250000    1.4450300  0.1550 
	HD 206658	   13932.9560      -1.04423770000    1.4300800  0.1550 
	HD 206658	   13933.9440      -4.59453260000    1.6532100  0.1530 
	HD 206658	   13934.9140       0.26563830000    1.3627100  0.1550 
	HD 206658	   13959.0820       0.80940181000    1.4977600  0.1540 
	HD 206658	   13960.9470      -4.84640070000    1.6191200  0.1530 
	HD 206658	   13961.8830       0.48788304000    1.5771000  0.1530 
	HD 206658	   13963.0700       6.35854080000    1.5976600  0.1530 
	HD 206658	   13964.0330       1.19518760000    1.6921400  0.1540 
	HD 206658	   13981.8150       2.98886860000    1.3863300  0.1540 
	HD 206658	   13982.8430      -2.85806370000    1.4190300  0.1540 
	HD 206658	   13983.7860       2.90982870000    1.4462000  0.1530 
	HD 206658	   13984.9620       2.38323210000    1.5424800  0.1530 
	HD 206658	   14427.7750      -0.83591063000    1.1920200  0.1540 
	HD 206658	   14634.0750       4.32127030000    1.3173100  0.1540 
	HD 206658	   14635.0070      -3.95266330000    1.2033800  0.1530 
	HD 206658	   14636.0420      -0.08004906300    1.1820400  0.1530 
	HD 206658	   14637.0950      -4.10270980000    1.2827800  0.1530 
	HD 206658	   14638.0490       2.27270610000    1.2184200  0.1530 
	HD 206658	   14639.0390      -2.20303020000    1.1362000  0.1520 
	HD 206658	   14640.1250      -4.53035140000    1.2120600  0.1530 
	HD 206658	   14641.1240      -2.31065720000    1.1981600  0.1530 
	HD 206658	   14642.0880      -2.71240210000    1.2032300  0.1530 
	HD 206658	   14668.0990      -3.70363270000    1.2180300  0.1530 
	HD 206658	   14672.0640      -2.64462440000    1.2516700  0.1520 
	HD 206658	   14673.0520      -2.05662970000    1.1733800  0.1520 
	HD 206658	   14673.9960      -2.30896340000    1.1775100  0.1520 
	HD 206658	   14674.9260      -6.33066620000    1.3321600  0.1530 
	HD 206658	   14675.9120      -1.17395760000    1.2236000  0.1530 
	HD 206658	   14675.9140      -0.13027146000    1.2637200  0.1530 
	HD 206658	   14690.0490       2.41051940000    1.3072200  0.1520 
	HD 20670	    13014.9300       6.61465000000    4.5298900      	  
	HD 20670	    13015.9270      -1.53305000000    3.7716300      	  
	HD 20670	    13016.9330      -2.55462000000    3.2679500      	  
	HD 20670	    13071.7980      17.29850000000    6.8403500      	  
	HD 20670	    13301.9900      -5.32927000000    6.2052000  0.1640 
	HD 20678	    13688.8570       1.57386000000    2.7226100  0.3390 
	HD 20678	    13693.7630      11.46790000000    1.6397700  0.3330 
	HD 20678	    13694.8330      10.07830000000    1.4993400  0.3310 
	HD 20678	    13695.9200     -10.36530000000    1.6151200  0.3390 
	HD 20678	    13750.8310     -12.70780000000    2.2216900  0.3210 
	HD 207583	   13191.0710      -3.16802000000    2.6575300      	  
	HD 207583	   13198.0720       3.95331000000    2.2612200      	  
	HD 207583	   13199.1140       0.51295000000    2.1795300      	  
	HD 207583	   13199.9630      21.34970000000    2.1998500      	  
	HD 207583	   13604.0550      -7.48395000000    2.1774900  0.4840 
	HD 207583	   14319.0460       9.11188000000    1.8173500  0.4510 
	HD 20781	    13014.7900      -3.25135000000    4.5398600      	  
	HD 20781	    13015.7960       5.64508000000    4.8972000      	  
	HD 20781	    13016.7950      -6.43463000000    5.0777200      	  
	HD 20781	    13072.7610      -1.82687000000    6.2086600      	  
	HD 20781	    13302.9380       8.50472000000    6.4588200  0.1970 
	HD 20781	    13604.1240       6.43224000000    6.2836800  0.1970 
	HD 207832	   13191.0730       0.62109912000    2.7451000      	  
	HD 207832	   13198.1100       9.04572830000    2.9621600      	  
	HD 207832	   13199.1100       8.05774460000    2.8833900      	  
	HD 207832	   13200.0280      19.75206500000    2.7663700      	  
	HD 207832	   13604.0530     -35.75487000000    1.6979800  0.2280 
	HD 207832	   13962.0290     -20.02821200000    1.6821100  0.2300 
	HD 207832	   13964.0300     -21.08034300000    1.7522300  0.2320 
	HD 207832	   13981.8400     -10.64437400000    1.6247900  0.2330 
	HD 207832	   13983.8840      -1.65141320000    1.6807500  0.2370 
	HD 207832	   14023.7380       5.37745830000    1.7613800  0.2430 
	HD 207832	   14249.0690     -11.84906200000    1.6365200  0.2530 
	HD 207832	   14250.1110     -22.52670500000    1.7534900  0.2500 
	HD 207832	   14256.0840     -14.14064600000    1.5485700  0.2520 
	HD 207832	   14279.0540       0.34521312000    1.4690100  0.2550 
	HD 207832	   14280.0780      -3.68840360000    2.1369200  0.2570 
	HD 207832	   14304.9810      -0.21770127000    1.5694800  0.2580 
	HD 207832	   14305.9790       4.80889520000    1.4386400  0.2580 
	HD 207832	   14306.9840      13.81236100000    1.4183700  0.2540 
	HD 207832	   14308.0080       8.82157680000    1.5758800  0.2510 
	HD 207832	   14309.9730      10.69355200000    1.2852800  0.2450 
	HD 207832	   14310.9640      13.79579100000    1.2937900  0.2420 
	HD 207832	   14311.9620      11.32915700000    1.3885600  0.2420 
	HD 207832	   14312.9580      16.30060500000    1.3526400  0.2460 
	HD 207832	   14313.9550      18.04838400000    1.3546200  0.2470 
	HD 207832	   14314.9890      22.05361500000    1.7358700  0.2520 
	HD 207832	   14319.0530      36.47590800000    1.3118300  0.2650 
	HD 207832	   14336.9750      31.23774900000    1.5417100  0.2640 
	HD 207832	   14337.0290      29.83917300000    1.6971800  0.2640 
	HD 207832	   14339.8280      27.45430400000    1.9950300  0.2570 
	HD 207832	   14339.8320      26.10349000000    1.7393700  0.2570 
	HD 207832	   14343.9000       3.56874940000    1.2989800  0.2480 
	HD 207832	   14399.7650     -33.21597900000    1.5785300  0.2360 
	HD 207832	   14428.7240       3.78805370000    1.3859600  0.2620 
	HD 207832	   14634.1100      12.54346100000    1.4009500  0.2380 
	HD 207832	   14635.0150       1.50543580000    1.6986500  0.2400 
	HD 207832	   14635.0310       7.94043750000    1.3931200  0.2400 
	HD 207832	   14636.0790      10.12095500000    1.4322700  0.2410 
	HD 207832	   14637.1230      10.66687100000    1.4991400  0.2430 
	HD 207832	   14638.0740      12.36413600000    1.3814100  0.2450 
	HD 207832	   14639.0870      15.40913200000    1.3585600  0.2420 
	HD 207832	   14641.1120      25.89709500000    1.3382300  0.2460 
	HD 207832	   14642.0800      30.63733600000    1.4018500  0.2450 
	HD 207832	   14644.1080      30.33952800000    1.4966800  0.2480 
	HD 207832	   14672.9810       3.48357470000    1.3663900  0.2390 
	HD 207832	   14674.9200       3.77302960000    1.5637900  0.2390 
	HD 207832	   14675.9200       1.75659330000    1.4134900  0.2390 
	HD 207832	   14675.9280       0.14917480000    1.4646400  0.2390 
	HD 207832	   14805.7810      -8.18642730000    1.7366300  0.2150 
	HD 207832	   14964.1220      -6.32033320000    1.5154400  0.2190 
	HD 207832	   14984.0860      -8.95456770000    1.4730600  0.2070 
	HD 207832	   14985.1150     -13.70655500000    1.6099300  0.2030 
	HD 207832	   14986.1160     -15.27358500000    1.5004900  0.2020 
	HD 207832	   14989.0800      -7.47381320000    1.5325800  0.2060 
	HD 207832	   15015.0200     -24.10133000000    1.5288300  0.2250 
	HD 207832	   15045.0870     -48.39595600000    1.5934000  0.2030 
	HD 207832	   15049.0170     -43.02466300000    1.5460400  0.2140 
	HD 207832	   15395.9510     -18.76949000000    1.5709300  0.2400 
	HD 207832	   15400.1110     -12.02703500000    1.4559700  0.2500 
	HD 207832	   15414.0430       1.88715840000    1.4664700  0.2470 
	HD 207832	   15426.0550       0.12029311000    1.5307600  0.2450 
	HD 207832	   15490.7800      -6.20490570000    1.5002400  0.2460 
	HD 207832	   15528.7950     -19.41710700000    1.6061900  0.2540 
	HD 207832	   15753.0490      -2.06056070000    1.7384900  0.2310 
	HD 207832	   15843.7710     -22.06894800000    1.4606200  0.2400 
	HD 207832	   15904.6860     -10.55487200000    1.5529300  0.2310 
	HD 207832	   16584.7130      -7.01781510000    1.6421200  0.2270 
	HD 207832	   16585.7930      -6.93951820000    1.6567500  0.2280 
	HD 207832	   17601.1100     -43.44847100000    1.7144200  0.2270 
	HD 207994	   13190.0160     -14.01330000000    3.8389900      	  
	HD 207994	   13198.1050     -10.77610000000    3.6199200      	  
	HD 207994	   13199.0790     -42.31180000000    3.4671200      	  
	HD 207994	   13200.0170      16.18970000000    3.7885400      	  
	HD 207994	   13207.0590     -10.02270000000    2.5749800      	  
	HD 207994	   13208.0450     -20.91780000000    3.1092100      	  
	HD 207994	   13479.1400      16.83980000000    2.4409500  0.1860 
	HD 207994	   13480.1350      -0.85878600000    2.6552100  0.1970 
	HD 207994	   13547.0160      14.05630000000    2.7760000  0.1870 
	HD 207994	   13550.0810       2.20241000000    3.0876100  0.1840 
	HD 207994	   13551.0560      11.71880000000    2.7965200  0.1850 
	HD 207994	   13551.9780       7.50678000000    2.1311200  0.1860 
	HD 207994	   13552.0650      13.87770000000    2.5979700  0.1870 
	HD 207994	   13931.9910       2.99888000000    2.6587100  0.1920 
	HD 207994	   13932.9540      14.67090000000    2.9323400  0.1910 
	HD 208202	   13198.0680    -229.04800000000    3.6888900      	  
	HD 208202	   13199.0750       1.55633000000    3.0935600      	  
	HD 208202	   13199.9870     246.93700000000    3.7781300      	  
	HD 209203	   13693.7270       2.22139030000    0.6522530  0.2350 
	HD 209203	   13694.7250      -1.42156130000    0.5850060  0.2360 
	HD 209203	   13695.8850      -1.74262610000    0.6811860  0.2380 
	HD 209340	   13571.0520      -5.89807420000    0.6315750  0.1780 
	HD 209340	   13576.0950       0.97502045000    0.6350030  0.1780 
	HD 209340	   13724.8130       2.83259590000    0.7452520  0.1770 
	HD 209706	   13693.7280     443.96246000000    1.1301400  0.1820 
	HD 209706	   13694.7270     437.30177000000    1.1327600  0.1820 
	HD 209706	   13695.8860     441.96687000000    1.1457300  0.1800 
	HD 209706	   14339.0080   -1324.56590000000    1.5069300  0.1870 
	HD 210320	   13191.0750       0.63764900000    2.2006700      	  
	HD 210320	   13198.1130       7.52003000000    1.9434900      	  
	HD 210320	   13199.1070       2.52168000000    1.7797100      	  
	HD 210320	   13200.0300       5.12727000000    1.7221000      	  
	HD 210320	   14023.7320       3.24979000000    1.8743700  0.1500 
	HD 210323	   13693.7300       2.23972700000    0.4785760  0.2620 
	HD 210323	   13694.7290       5.14864230000    0.4743020  0.2470 
	HD 210323	   13695.8880      -9.09238080000    0.4953310  0.2450 
	HD 210391	   13198.0630     940.99700000000    6.0984400      	  
	HD 210391	   13199.1200     -42.18120000000    3.0582100      	  
	HD 210391	   13199.9810    -881.24800000000    6.0575500      	  
	HD 211810	   13693.7410      -8.10071650000    1.4054600  0.1510 
	HD 211810	   13694.7320      -6.68461010000    1.3864400  0.1510 
	HD 211810	   13695.8930      -8.91595440000    1.5530800  0.1510 
	HD 211810	   14339.0150       4.34814520000    1.2325600  0.1500 
	HD 211810	   14427.7980       6.46996130000    1.2384300  0.1500 
	HD 211810	   14429.8470       3.33199540000    1.1801500  0.1490 
	HD 211810	   14430.8810       3.45603020000    1.3756500  0.1450 
	HD 211810	   14454.7370       7.15692110000    1.7673700  0.1490 
	HD 211810	   14455.7200       5.34757900000    1.3261200  0.1500 
	HD 211810	   14456.7130       5.62781030000    1.2903800  0.1500 
	HD 211810	   14457.7070       5.39034030000    1.4165900  0.1510 
	HD 211810	   14460.7350       5.98610730000    1.5182900  0.1490 
	HD 211810	   14674.9780      11.11652900000    1.0912500  0.1510 
	HD 211810	   15172.7960      -6.49994100000    1.3012200  0.1500 
	HD 211810	   15413.0380       1.80567920000    0.9954840  0.1510 
	HD 211810	   15435.0190      -8.31895150000    1.2479400  0.1500 
	HD 211810	   15464.9240      -6.97586930000    1.4196500  0.1500 
	HD 211810	   15500.9320      -3.84684930000    1.3828200  0.1500 
	HD 211810	   15521.8260      -1.69299930000    1.1851700  0.1500 
	HD 211810	   15795.0770      -2.44922860000    1.3574300  0.1490 
	HD 211810	   16101.0790      12.80697300000    1.0896600  0.1500 
	HD 211810	   16114.0970      11.19761600000    1.1458200  0.1490 
	HD 211810	   16134.1140       6.14823710000    1.0043200  0.1510 
	HD 211810	   16144.1340      14.86119700000    1.2511300  0.1480 
	HD 211810	   16149.0220       7.74825130000    1.1448300  0.1490 
	HD 211810	   16165.0800       5.89266130000    1.2242500  0.1490 
	HD 211810	   16195.9980       8.55837390000    1.3381800  0.1490 
	HD 211810	   16475.0900     -14.63726700000    1.1064700  0.1500 
	HD 211810	   16477.0910     -21.24527900000    1.2645100  0.1490 
	HD 211810	   16478.9470     -17.95287700000    1.1886600  0.1500 
	HD 211810	   16483.1120     -15.97338900000    1.1949100  0.1500 
	HD 211810	   16533.0580     -16.09959200000    1.2993200  0.1500 
	HD 211810	   16548.0190     -16.44253100000    1.4984700  0.1490 
	HD 211810	   16584.8620     -13.82892400000    1.4131700  0.1480 
	HD 211810	   16637.7150     -11.20298000000    1.3088300  0.1500 
	HD 211810	   16875.1010      -5.13074030000    1.0552800  0.1490 
	HD 211810	   17001.7570      -2.57154500000    1.2083300  0.1510 
	HD 211810	   17202.0050      -4.11940270000    1.1400800  0.1480 
	HD 211810	   17254.8690      -3.40618090000    1.1806100  0.1500 
	HD 211810	   17339.8280       4.86042920000    1.4719800  0.1510 
	HD 211810	   17557.0730       5.05798030000    2.0096000  0.1460 
	HD 211810	   17587.9390       2.99194070000    1.2982400  0.1500 
	HD 211810	   17594.9980      -8.48763550000    3.3682300  0.1540 
	HD 211810	   17595.0720       5.88027570000    1.3293600  0.1500 
	HD 211810	   17597.9100       7.64613770000    1.5064900  0.1500 
	HD 211810	   17602.1230      11.62323600000    1.1021800  0.1500 
	HD 211810	   17602.1260       6.19032690000    1.1033600  0.1500 
	HD 211810	   17714.8920      12.05994500000    1.2709900  0.1510 
	HD 212315	   13190.0350     116.67100000000   15.9561000      	  
	HD 212315	   13198.1070     258.31700000000   17.0715000      	  
	HD 212315	   13199.0830     176.01300000000   17.2860000      	  
	HD 212315	   13200.0150     152.04300000000   16.2909000      	  
	HD 212315	   13207.0530     125.38500000000   12.1249000      	  
	HD 212315	   13208.0560     189.16200000000   13.7751000      	  
	HD 212315	   13369.7280      -0.87699100000   14.0266000  0.1840 
	HD 212315	   13480.1370    -381.09300000000   23.1028000  0.1880 
	HD 212315	   13547.0170    -603.49000000000   27.3789000  0.1850 
	HD 212585	   13693.7320      -1.14404140000    0.5972820  0.3480 
	HD 212585	   13694.7300       5.80563930000    0.5701940  0.3520 
	HD 212585	   13695.8900      -6.68781480000    0.5910930  0.3570 
	HD 212924	   13191.0770    2959.73000000000   63.6043000      	  
	HD 212924	   13198.0590   -2693.19000000000   47.3392000      	  
	HD 212924	   13199.1160    3685.57000000000   59.8734000      	  
	HD 212924	   13199.9780   -3920.94000000000   52.0650000      	  
	HD 213066	   13191.0780      -0.91106100000    2.3134400      	  
	HD 213066	   13198.1120       6.67721000000    2.1600000      	  
	HD 213066	   13199.1120       6.00866000000    2.1972800      	  
	HD 213066	   13200.0260       4.43576000000    2.2890300      	  
	HD 213066	   14023.7630      -3.88668000000    2.1536300  0.1430 
	HD 213329	   13191.0810      11.72000000000    2.0732700      	  
	HD 213329	   13198.1160       5.83185000000    1.8292500      	  
	HD 213329	   13199.1050      -0.64732900000    1.6731800      	  
	HD 213329	   13200.0330       1.05520000000    1.4819000      	  
	HD 213329	   14023.7350      -2.36030000000    1.7051500  0.2090 
	HD 214823	   13571.0480      80.97452400000    1.7623700  0.1500 
	HD 214823	   13576.0840      72.53492700000    2.1409000  0.1460 
	HD 214823	   13724.8090    -120.29662000000    2.0346800  0.1490 
	HD 214823	   13750.7560    -148.33242000000    1.3698400  0.1480 
	HD 214823	   14339.7830    -151.80307000000    2.0883400  0.1500 
	HD 214823	   14343.8660    -155.97797000000    1.6262900  0.1490 
	HD 214823	   14345.7880    -142.42881000000    2.1841200  0.1480 
	HD 214823	   14399.8260     -98.88604200000    2.0293500  0.1490 
	HD 214823	   14429.8250     -87.84068900000    1.5077800  0.1490 
	HD 214823	   14778.8480     155.46860000000    2.1631200  0.1500 
	HD 214823	   14807.8960     165.86231000000    1.9537100  0.1450 
	HD 214823	   14984.1000     236.04173000000    1.7348900  0.1490 
	HD 214823	   15134.8960     245.83365000000    1.9228200  0.1480 
	HD 214823	   15187.7680     223.05241000000    1.7967400  0.1470 
	HD 214823	   15395.9750     110.13773000000    1.6891300  0.1490 
	HD 214823	   15468.0010      29.11627600000    1.9210500  0.1480 
	HD 214823	   15522.8870     -46.53970200000    2.0885800  0.1500 
	HD 214823	   15795.0760    -314.81091000000    1.9444700  0.1490 
	HD 214823	   15904.7350    -319.95971000000    1.7080100  0.1490 
	HD 214823	   16100.1100    -216.38849000000    1.9239700  0.1490 
	HD 214823	   16165.0790    -175.23266000000    1.7521700  0.1490 
	HD 214823	   16472.1240      54.55220400000    1.6053400  0.1440 
	HD 214823	   16640.7400     160.56786000000    1.8605900  0.1490 
	HD 214823	   16881.0800     237.64197000000    1.8142700  0.1480 
	HD 214823	   17203.1270     153.93220000000    1.6679400  0.1490 
	HD 214823	   17204.1260     144.77479000000    1.7226300  0.1460 
	HD 214823	   17211.1350     146.00665000000    1.6748600  0.1470 
	HD 214823	   17585.9300    -275.69667000000    1.7854200  0.1480 
	HD 215032	   13571.0180      21.31792700000    1.5551600  0.2330 
	HD 215032	   13576.1260     -35.51593600000    1.8690500  0.2290 
	HD 215032	   13577.0770     -17.02953000000    2.2405300  0.2250 
	HD 215032	   13695.7620      -3.58814130000    1.1654600  0.2290 
	HD 215032	   13696.7580      -6.61221490000    1.4217000  0.2300 
	HD 215032	   13724.7400     -11.22804600000    1.2659500  0.2250 
	HD 215032	   13746.7080       8.39289650000    1.6114100  0.2310 
	HD 215032	   13747.7630       3.94609050000    2.3181500  0.2230 
	HD 215032	   13748.7000       5.86775360000    1.2152300  0.2220 
	HD 215032	   13749.7030      -9.03550680000    1.5755300  0.2170 
	HD 215032	   14085.7920      -8.33648380000    1.6390500  0.2170 
	HD 215032	   14319.0160       1.59327740000    1.2150800  0.2350 
	HD 215032	   15172.8570      -8.82808690000    1.5140200  0.2240 
	HD 215032	   17602.0900      17.23999600000    1.3812200  0.2280 
	HD 215032	   17602.0930      14.14737400000    1.3544700  0.2280 
	HD 215032	   17602.0960      12.28869600000    1.4844700  0.2280 
	HD 215625	   13191.0830      11.32610000000    2.7341600      	  
	HD 215625	   13198.1180       4.91274000000    2.5487700      	  
	HD 215625	   13199.1020      -7.33868000000    2.3743200      	  
	HD 215625	   13200.0350       2.17792000000    2.2491000      	  
	HD 215625	   13604.0570      15.00320000000    2.5788000  0.1530 
	HD 216175	   13693.7430       3.37242740000    0.8669530  0.2140 
	HD 216175	   13694.7340      -0.56454230000    0.8325490  0.2160 
	HD 216175	   13695.8950      -4.28940380000    0.8561440  0.2180 
	HD 216772	   13571.0500     587.13793000000    0.4434290  0.1800 
	HD 216772	   13576.0920     488.69693000000    0.5090570  0.1820 
	HD 216772	   13724.8200   -1122.08470000000    0.5971660  0.1810 
	HD 216783	   13571.0460   -6033.35240000000    0.3702070  0.1700 
	HD 216783	   13576.0860   -3996.68720000000    2.7837300  0.1690 
	HD 216783	   13724.8220    6162.73700000000    0.4630030  0.1710 
	HD 217523	   13693.7250      -0.88776606000    0.8278150  0.1780 
	HD 217523	   13694.7240       3.11335000000    0.7694170  0.1790 
	HD 217523	   13695.8830      -2.43000480000    0.8256660  0.1780 
	HD 217850	   13571.0690      89.90880000000    1.2105900  0.1580 
	HD 217850	   13576.1020      88.82136200000    1.3456500  0.1540 
	HD 217850	   13724.8240      44.76087600000    1.3775700  0.1570 
	HD 217850	   13750.7600      31.32219800000    1.3858000  0.1560 
	HD 217850	   14251.1120    -245.30613000000    1.3694200  0.1580 
	HD 217850	   14339.8040    -145.32231000000    1.2545500  0.1570 
	HD 217850	   14399.8290     -99.60579700000    1.5212000  0.1580 
	HD 217850	   14427.8080     -82.27701200000    1.4176900  0.1570 
	HD 217850	   14429.8520     -82.54028000000    1.2921400  0.1570 
	HD 217850	   14636.1100      -7.86389400000    1.0790100  0.1570 
	HD 217850	   14808.8900      30.59794000000    1.3374100  0.1580 
	HD 217850	   15015.0840      53.20470900000    1.0663900  0.1570 
	HD 217850	   15015.1000      52.43785300000    1.0131400  0.1570 
	HD 217850	   15016.0850      63.97764000000    1.0267700  0.1570 
	HD 217850	   15078.0370      65.39376500000    1.3379900  0.1570 
	HD 217850	   15171.8400      81.57610000000    1.3910100  0.1550 
	HD 217850	   15381.0750      90.84721600000    0.9735160  0.1550 
	HD 217850	   15396.0630      97.00381200000    1.1034900  0.1560 
	HD 217850	   15400.0420      92.92564000000    0.9910570  0.1570 
	HD 217850	   15490.0050     104.71979000000    1.5962500  0.1560 
	HD 217850	   15795.0830     119.92351000000    1.3564500  0.1560 
	HD 217850	   16139.0510     132.38330000000    1.4440800  0.1570 
	HD 217850	   16485.1250     132.60581000000    1.2597000  0.1560 
	HD 217850	   16640.8410     131.53430000000    1.6271600  0.1530 
	HD 217850	   16881.0810     115.66554000000    1.2346800  0.1570 
	HD 217850	   17213.1280      48.96402400000    0.9666040  0.1550 
	HD 217850	   17214.1290      48.51006900000    1.1554100  0.1550 
	HD 217850	   17595.0650    -672.58225000000    1.1724500  0.1580 
	HD 217850	   17668.7800    -410.87629000000    1.3729800  0.1550 
	HD 218445	   13571.0230       4.16210200000    1.1621300  0.1680 
	HD 218445	   13576.1200       2.38548190000    1.1857300  0.1660 
	HD 218445	   13577.0920      -7.45959190000    1.5343400  0.1720 
	HD 218445	   13723.8050      -5.06908210000    1.0695400  0.1600 
	HD 218445	   13724.7520      -6.58416350000    1.0167400  0.1660 
	HD 218445	   14428.7400      -0.25000272000    0.8563870  0.1680 
	HD 219428	   13571.0670     -44.47585800000    1.6000500  0.2830 
	HD 219428	   13576.0990     -54.71582200000    1.8575500  0.2820 
	HD 219428	   13724.8260       8.53863700000    1.7343400  0.3260 
	HD 219428	   13750.7620     -39.54954800000    1.7165700  0.3090 
	HD 219428	   14249.0810       6.64157320000    1.5064100  0.3060 
	HD 219428	   14250.1200      15.09558900000    1.7206200  0.3080 
	HD 219428	   14251.1280      29.01301300000    1.7365700  0.3110 
	HD 219428	   14318.9850      13.37201600000    1.2558000  0.3120 
	HD 219428	   14339.8070       5.92874140000    1.6220200  0.3090 
	HD 219428	   15396.0670       8.55398880000    1.4141600  0.2670 
	HD 219428	   15400.0450      11.19851500000    1.4435700  0.2750 
	HD 219428	   15467.9330      22.71495400000    1.9211600  0.2850 
	HD 219770	   13191.0860       4.37435000000    2.5686200      	  
	HD 219770	   13198.1010      17.73960000000    2.4566300      	  
	HD 219770	   13199.0860       4.31049000000    2.3265400      	  
	HD 219770	   13200.0190      12.01870000000    2.4258100      	  
	HD 219770	   14023.7650     -15.55740000000    2.5745600  0.1800 
	HD 219781	   13571.0260      -1.56725890000    0.8545880  0.1650 
	HD 219781	   13576.1170      -2.82894500000    1.1377600  0.1640 
	HD 219781	   13577.1010      -3.37772380000    1.3374000  0.1650 
	HD 219781	   13723.8160      -4.68224020000    0.9112080  0.1630 
	HD 219781	   13724.7620       3.58349570000    0.9558080  0.1640 
	HD 219781	   14249.0740      -1.56403510000    0.9159500  0.1660 
	HD 219781	   14250.1150      -4.30121640000    1.0594000  0.1660 
	HD 219828	   13746.7040      48.09211700000    1.0999800  0.1690 
	HD 219828	   13747.7740      40.29905900000    1.0590300  0.1700 
	HD 219828	   13748.7140      59.87710500000    1.0044700  0.1700 
	HD 219828	   13749.7180      60.25526000000    0.9711740  0.1680 
	HD 219828	   13750.7050      51.47612300000    0.9557490  0.1670 
	HD 219828	   14339.0240    -295.82488000000    1.0692600  0.1680 
	HD 219828	   16860.9700      19.92484300000    1.3169400  0.1660 
	HD 221149	   13191.0880       8.32919000000    2.2552800      	  
	HD 221149	   13198.1220       1.99072000000    2.0001800      	  
	HD 221149	   13199.0890       1.38038000000    1.8301300      	  
	HD 221149	   13200.0250      -4.62470000000    1.8354300      	  
	HD 221149	   14023.7680      13.03760000000    2.1850900  0.1620 
	HD 221561	   13191.0900       1.99195000000    3.7330500      	  
	HD 221561	   13198.1240       7.45788000000    3.0198200      	  
	HD 221561	   13199.0980       7.34205000000    3.1188100      	  
	HD 221561	   13200.0430       7.51743000000    2.9334300      	  
	HD 221561	   14023.7670      13.37110000000    3.3739500  0.1500 
	HD 221974	   13191.0920       6.13089000000    1.6996000      	  
	HD 221974	   13198.1260      -6.91689000000    1.4628200      	  
	HD 221974	   13199.0960      -2.03396000000    1.5532400      	  
	HD 221974	   13200.0370      -0.65503900000    1.3042100      	  
	HD 221974	   14023.7700       5.35491000000    1.6435500  0.1790 
	HD 222038	   13571.1200   -1368.20190000000    0.8974380  0.1840 
	HD 222038	   13724.7700   -1227.51490000000    0.9764470  0.1820 
	HD 222038	   14286.1010    -681.59308000000    1.0028500  0.1820 
	HD 222038	   16878.9910    3270.83970000000    0.9085990  0.1800 
	HD 222986	   13571.0740     -25.49955200000    1.8810500  0.3570 
	HD 222986	   13576.1050     -37.87973500000    2.1425600  0.3830 
	HD 222986	   13724.8310      10.79832600000    1.9655500  0.3920 
	HD 222986	   13746.7590     -35.25430400000    1.6724100  0.3970 
	HD 222986	   13748.7530     -38.85974800000    1.7806500  0.3860 
	HD 222986	   13749.7710     -34.43717600000    1.6650000  0.3830 
	HD 222986	   13750.7860      24.70830600000    1.7165900  0.3880 
	HD 222986	   13751.7560      54.73922900000    1.6443400  0.3960 
	HD 222986	   13752.8210      34.80802200000    1.6578100  0.4080 
	HD 222986	   14023.7850     -14.36323900000    2.1431300  0.4120 
	HD 222986	   14047.9660       3.59914160000    2.1459300  0.4260 
	HD 222986	   14319.1140     -10.71655400000    1.4860300  0.4160 
	HD 222986	   15396.0720     -10.13392100000    1.5089300  0.3990 
	HD 222986	   15400.0520      19.28297400000    1.4627400  0.4070 
	HD 222986	   15468.0030     -14.38291600000    1.9265700  0.3960 
	HD 222986	   17602.1170      21.94617900000    1.5934200  0.3840 
	HD 222986	   17602.1200      25.66272600000    1.7277900  0.3840 
	HD 224040	   13191.0940      32.58300000000    4.7668900      	  
	HD 224040	   13198.1290      26.73360000000    4.1412000      	  
	HD 224040	   13199.0930       5.01100000000    4.1054200      	  
	HD 224040	   13200.0400      -2.10992000000    4.3622600      	  
	HD 224040	   14023.7730     -19.80250000000    4.7355900  0.1750 
	HD 224601	   13190.0380      12.73990000000    2.7265300      	  
	HD 224601	   13208.0530     -10.65390000000    2.5313600      	  
	HD 224601	   14023.8180       3.72096000000    2.6869500  0.1560 
	HD 224601	   14085.8390     -14.81750000000    2.6514200  0.1550 
	HD 224601	   14339.0610       4.94099000000    2.3998900  0.1560 
	HD 224693	   13191.0970      41.38083700000    2.6666900      	  
	HD 224693	   13198.1310      12.26163500000    2.6175700      	  
	HD 224693	   13199.0910       4.73063700000    2.6529100      	  
	HD 224693	   13200.0420       6.65032240000    2.5888300      	  
	HD 224693	   13367.7050     -45.03656900000    1.3734000  0.1470 
	HD 224693	   13368.7130     -32.26715400000    1.2922900  0.1460 
	HD 224693	   13369.7140     -30.78577200000    1.2159300  0.1470 
	HD 224693	   13370.7360     -38.27994600000    4.3864400  0.1420 
	HD 224693	   13550.1120     -31.61921800000    1.5584100  0.1490 
	HD 224693	   13551.1220     -30.75724600000    1.5243700  0.1470 
	HD 224693	   13552.0900     -36.58323800000    1.5298700  0.1470 
	HD 224693	   13571.0880      24.31263400000    1.5671000  0.1470 
	HD 224693	   13603.0890     -26.91563200000    1.2945900  0.1490 
	HD 224693	   13604.0620     -24.25673800000    1.2734000  0.1490 
	HD 224693	   13605.0210     -30.29558700000    1.1531600  0.1480 
	HD 224693	   13692.9060     -16.49931000000    0.9492020  0.1460 
	HD 224693	   13693.8500     -11.39699400000    0.9649150      	  
	HD 224693	   13694.7620      -5.07496760000    0.9750960  0.1460 
	HD 224693	   13695.7570       3.20157090000    0.9994340  0.1460 
	HD 224693	   13696.7510      13.97820100000    1.0345400  0.1460 
	HD 224693	   13723.8100      23.42200900000    1.2604600  0.1460 
	HD 224693	   13724.7560      23.36320500000    1.3095200  0.1470 
	HD 224693	   13746.6960     -10.56694400000    1.4843100  0.1630 
	HD 224693	   13752.7610      32.57569500000    1.1841000  0.1400 
	HD 224693	   14427.8970       5.12189970000    1.2248000  0.1590 
	HD 224693	   14634.0960      40.24724500000    1.5614100  0.1500 
	HD 224693	   14636.0910      35.21220800000    1.5539600  0.1490 
	HD 224693	   14637.1020      29.78154600000    1.5246900  0.1500 
	HD 224693	   14639.0920      30.46059200000    1.4364000  0.1510 
	HD 224693	   15049.0210     -43.00037700000    1.6316700  0.1430 
	HD 224693	   15197.7690      37.60493400000    1.2539200  0.1420 
	HD 224693	   15427.0390     -23.68646300000    1.4395100  0.1470 
	HD 224693	   15555.8030     -23.31403200000    1.3315500  0.1530 
	HD 224693	   15807.0780      41.22080600000    1.4247900  0.1530 
	HD 224693	   16168.0810     -39.15935700000    1.4286500  0.1480 
	HD 224693	   16530.1380      49.92993400000    1.4935400  0.1490 
	HD 224693	   16638.7240      38.21166700000    1.1719000  0.1540 
	HD 224693	   16884.0630     -13.02058500000    1.4048300  0.1500 
	HD 224693	   17233.1190     -13.94165200000    1.5774400  0.1500 
	HD 224693	   17598.1050      41.83302300000    1.3803300  0.1510 
	HD 225118	   13014.7200     -21.08876500000    2.2001200      	  
	HD 225118	   13015.7220     -10.13671600000    2.1673000      	  
	HD 225118	   13016.7190     -15.70727200000    2.0264800      	  
	HD 225118	   13191.0990     -34.40723900000    2.6276900      	  
	HD 225118	   13198.1350      35.32902800000    2.6534600      	  
	HD 225118	   13207.0730     -28.15225700000    2.2447600      	  
	HD 225118	   13208.0680     -14.40896300000    2.7850300      	  
	HD 225118	   13724.7590      -0.32954696000    1.3105800  0.4830 
	HD 225118	   13746.7000      -1.90107700000    1.1865700  0.4610 
	HD 225118	   13747.7830      -5.15879420000    1.1723800  0.4490 
	HD 225118	   13748.7110     -19.27298500000    1.1259400  0.4590 
	HD 225118	   13749.7150     -14.60996500000    0.9332500  0.4530 
	HD 225118	   13750.6970      10.69049600000    1.1491900  0.4590 
	HD 225118	   13751.7070      33.03008200000    0.8428780  0.4640 
	HD 225118	   13752.7070      37.05059800000    0.8824170  0.4720 
	HD 225118	   14286.1110     -19.19144900000    1.7170200  0.4450 
	HD 225118	   14319.0050       5.49545570000    1.0747600  0.4550 
	HD 225118	   15469.0680     -30.37709000000    1.3667100  0.4090 
	HD 22670	    13693.8780      12.06750000000    1.0798000  0.3100 
	HD 22670	    13694.8740       6.97889000000    1.0154500  0.3140 
	HD 22670	    13695.7840     -13.12610000000    1.0728500  0.3090 
	HD 22670	    13750.8350      -5.92299000000    1.6740600  0.3100 
	HD 231157	   13190.9740       1.51342000000    5.4351700      	  
	HD 231157	   13190.9780       7.99246000000    2.1034400      	  
	HD 231157	   13198.0350      -2.94323000000    2.1722100      	  
	HD 231157	   13199.0190      -5.24736000000    2.0906100      	  
	HD 231157	   13199.9530       9.02953000000    2.0237600      	  
	HD 231157	   13603.8650       6.56903000000    2.3402000  0.1670 
	HD 231701	   13190.9750      36.41598400000    9.3746100      	  
	HD 231701	   13190.9820      12.33763800000    3.6080000      	  
	HD 231701	   13198.0380      11.03607100000    4.0571100      	  
	HD 231701	   13199.0230       2.28119550000    3.7888900      	  
	HD 231701	   13199.9570      -2.68404500000    3.6976900      	  
	HD 231701	   13603.8710      51.22522800000    2.0419500  0.1730 
	HD 231701	   13928.0450     -28.68022400000    1.9791400  0.1680 
	HD 231701	   13931.0810     -31.73151600000    1.9902800  0.1700 
	HD 231701	   13932.0210     -31.30781200000    1.9401100  0.1700 
	HD 231701	   13961.8780     -13.53836800000    1.9463600  0.1690 
	HD 231701	   13981.7630       9.98053230000    1.8130800  0.1680 
	HD 231701	   13983.7800      18.06163100000    1.7281200  0.1690 
	HD 231701	   14023.7190      39.35199900000    2.1152900  0.1690 
	HD 231701	   14083.6920     -21.37916300000    2.1503700  0.1720 
	HD 231701	   14083.6980     -25.63377800000    2.2610500  0.1720 
	HD 231701	   14085.7000     -25.27793500000    1.7717900  0.1660 
	HD 231701	   14217.1350     -29.83207700000    2.0545200  0.1700 
	HD 231701	   14250.0740      -7.69855770000    1.7189300  0.1700 
	HD 231701	   14286.0020      37.65249600000    1.8768500  0.1710 
	HD 231701	   14318.8700      23.85058400000    1.5909500  0.1700 
	HD 231701	   14427.7370      38.03230600000    1.7156300  0.1720 
	HD 231701	   14690.0320       8.59994300000    1.8003700  0.1710 
	HD 231701	   15351.9480     -29.61353900000    1.9451200  0.1680 
	HD 231701	   15396.9870      16.77045500000    1.6077400  0.1690 
	HD 231701	   15850.7540      46.29066300000    1.8548300  0.1670 
	HD 231701	   16613.6960     -29.03478400000    1.9833600  0.1680 
	HD 231701	   16880.7730       3.00733520000    2.0683100  0.1690 
	HD 231701	   17210.1260     -34.71198000000    2.2984900  0.1660 
	HD 2331	     13926.1210      -3.83591170000    0.8409740  0.1590 
	HD 2331	     13927.0930      -0.97371483000    0.8445950  0.1600 
	HD 2331	     13928.0500       2.18227660000    0.7838450  0.1590 
	HD 2331	     13932.0300       2.89903810000    0.9770730  0.1600 
	HD 234314	   13570.8510      -5.20660800000    0.5999310  0.1680 
	HD 234314	   13575.9110      -2.32335210000    0.6863610  0.1630 
	HD 234314	   13576.8270      -3.83683120000    0.6159020  0.1680 
	HD 234314	   14250.9670      10.78471800000    0.8060100  0.1670 
	HD 238069	   13777.9710      -1.42300240000    0.4719950  0.1760 
	HD 238069	   13779.9960      -0.92973515000    0.4922040  0.1750 
	HD 238069	   13781.0970       1.93636760000    0.4746950  0.1750 
	HD 244992	   13693.9170      19.13625000000    1.3798800  0.2700 
	HD 244992	   13694.9180     -14.97031100000    1.3637400  0.2730 
	HD 244992	   13696.0080     -17.18764300000    1.3899300  0.2720 
	HD 244992	   13723.9310       3.35467730000    1.4520000  0.2710 
	HD 244992	   13724.9650      18.00917100000    1.5096300  0.2740 
	HD 244992	   13776.8780      -0.75819295000    1.4508200  0.2680 
	HD 244992	   13841.7590     -11.93633400000    1.5614700  0.2730 
	HD 24505	    13014.9320    1190.80130000000    2.2503200      	  
	HD 24505	    13015.9300    1193.43250000000    1.8476700      	  
	HD 24505	    13016.9350    1192.82350000000    2.2072200      	  
	HD 24505	    13071.7400    1192.42760000000    2.1647800      	  
	HD 24505	    13072.8390    1189.32870000000    2.1748800      	  
	HD 24505	    13302.0180    1217.55950000000    1.4607400  0.1410 
	HD 24505	    13425.7690    1220.75220000000    1.0937300  0.1410 
	HD 24505	    13723.7920    1245.11950000000    1.1161800  0.1420 
	HD 24505	    13750.8320    1241.99220000000    1.3661500  0.1420 
	HD 24505	    13984.0040    1245.52030000000    1.3868000  0.1400 
	HD 24505	    14427.9860    1258.95220000000    1.4826600  0.1410 
	HD 24505	    15172.9940    1226.80470000000    1.3473300  0.1410 
	HD 24505	    15798.1340    1081.36090000000    1.2174800  0.1410 
	HD 24505	    15870.9750    1048.30170000000    1.4911200  0.1420 
	HD 24505	    15972.8760     986.89708000000    1.6305400  0.1420 
	HD 24505	    16027.7180     949.91646000000    1.3221900  0.1410 
	HD 24505	    16168.0500     823.49725000000    1.1307300  0.1410 
	HD 24505	    16208.0130     772.70479000000    1.5368200  0.1420 
	HD 24505	    16534.0290      82.70565100000    1.1029800  0.1410 
	HD 24505	    16638.8040    -409.34184000000    1.2902900  0.1410 
	HD 24505	    16907.1290   -3643.55910000000    1.1814600  0.1410 
	HD 24505	    17001.7690   -5148.83320000000    1.1281800  0.1410 
	HD 24505	    17265.1310   -3504.29710000000    1.2078300  0.1410 
	HD 24505	    17598.0820   -1719.02180000000    1.2331400  0.1420 
	HD 25311	    13014.9080     -67.59626000000    3.3505300      	  
	HD 25311	    13015.9050     -47.43023300000    3.0476500      	  
	HD 25311	    13016.9030     -46.85543400000    2.8985400      	  
	HD 25311	    13071.7510     -70.95033200000    3.2051800      	  
	HD 25311	    13339.9560     -31.47517300000    1.8735800  0.1590 
	HD 25311	    13428.7990     -43.50073500000    2.1532700  0.1610 
	HD 25311	    13962.1260       3.35958460000    1.8072700  0.1640 
	HD 25311	    13982.0530       8.65013710000    2.1243600  0.1640 
	HD 25311	    13983.0880      -0.97288246000    2.1933500  0.1630 
	HD 25311	    13984.0670     -10.88447400000    2.0885000  0.1660 
	HD 25311	    13985.0200       4.84487710000    2.1584500  0.1640 
	HD 25311	    14084.8100     -21.70993600000    2.6167000  0.1700 
	HD 25311	    14808.8670     -20.45758900000    2.3861800  0.1640 
	HD 25311	    15172.9060     -17.28231200000    2.2766800  0.1640 
	HD 25311	    15261.7650      63.15014000000    2.8753500  0.1650 
	HD 25311	    15435.0890      -3.31270340000    1.8243200  0.1660 
	HD 25311	    15500.9960      -2.28717340000    2.2158000  0.1640 
	HD 25311	    15521.9020     -14.46608300000    2.4472200  0.1650 
	HD 25311	    15636.7790      36.46649400000    2.5129600  0.1640 
	HD 25311	    15793.1120      -7.81977200000    2.2880900  0.1670 
	HD 25311	    15795.1160     -10.91834400000    2.4911900  0.1630 
	HD 25311	    15799.1360     -16.34340000000    2.1868300  0.1650 
	HD 25311	    15808.1000      -4.04038140000    2.2865600  0.1660 
	HD 25311	    15809.0690      12.01688400000    2.1364400  0.1690 
	HD 25311	    15812.0840      -2.09371540000    2.2978800  0.1660 
	HD 25311	    16168.1430       4.87427280000    2.4333800  0.1630 
	HD 25311	    17759.9210      43.77224000000    2.6532400  0.1650 
	HD 25565	    13014.7930       3.06650000000    2.9161400      	  
	HD 25565	    13015.8000       2.46992000000    3.3279300      	  
	HD 25565	    13016.7980      -2.42988000000    3.0773300      	  
	HD 25565	    13072.7700      -6.14296000000    3.7174800      	  
	HD 25565	    13338.8820      18.98380000000    5.7383800  0.3090 
	HD 26257	    13014.8090      -6.48926090000    2.9637000      	  
	HD 26257	    13015.8220       1.56239770000    2.8703900      	  
	HD 26257	    13016.8230       1.92879940000    2.7462700      	  
	HD 26257	    13071.7240       1.90676570000    2.9103500      	  
	HD 26257	    13339.9620      13.22742600000    1.4270000  0.1570 
	HD 26257	    13397.7590      -4.33615300000    0.8747680  0.1590 
	HD 26257	    13398.8890      -3.68346780000    0.7921180  0.1580 
	HD 26257	    13400.7250      -5.07086930000    0.8924950  0.1570 
	HD 26736	    13777.7950      80.01319700000    1.7498900  0.3620 
	HD 26736	    13778.7860     105.22836000000    1.8018100  0.3680 
	HD 26736	    13779.8080      46.81428300000    1.7899100  0.3700 
	HD 26736	    14319.1350      44.43596700000    1.4837800  0.3460 
	HD 26736	    14340.0210     -36.49201000000    1.8768100  0.3700 
	HD 26736	    14340.0810     -32.48333500000    1.6668700  0.3690 
	HD 26736	    14344.0650     -34.80863600000    1.3185000  0.3400 
	HD 26736	    14399.9950     -23.15770600000    1.7695700  0.3470 
	HD 26736	    14427.9990      -6.43872370000    1.6908900  0.3460 
	HD 26736	    14428.8900      14.09049300000    1.5989300  0.3590 
	HD 26736	    14838.8570     -75.27634500000    1.6222500  0.3450 
	HD 26736	    15842.9240      11.31502100000    1.7765100  0.3500 
	HD 26736	    16167.0610    -127.48717000000    1.5369100  0.3500 
	HD 27063	    13014.8110     -11.40970000000    3.7203200      	  
	HD 27063	    13015.8240       5.52282000000    3.2207700      	  
	HD 27063	    13016.8250       0.02567390000    2.9177300      	  
	HD 27063	    13071.7470      11.40300000000    3.6563600      	  
	HD 27063	    13302.9550     -11.04530000000    3.1316400  0.2490 
	HD 27063	    13302.9550     -11.04530000000    3.1316400  0.2490 
	HD 27282	    13014.9100      20.33210000000    2.8398300      	  
	HD 27282	    13015.9070      22.94620000000    3.1117100      	  
	HD 27282	    13016.9050      20.25800000000    2.8604200      	  
	HD 27282	    13071.7540      -0.68176300000    2.2968700      	  
	HD 27282	    13072.8510     -26.12690000000    2.5711100      	  
	HD 27282	    13208.1320     -36.31190000000    2.9688400      	  
	HD 27282	    13724.9620       9.02847000000    2.8725900  0.4120 
	HD 27282	    13752.7770     -21.44170000000    2.2725700  0.4050 
	HD 27282	    13753.7590     -24.96090000000    2.3582300  0.3890 
	HD 27282	    13775.8130       8.55731000000    2.0381600  0.4100 
	HD 27282	    13776.8500     -10.61960000000    2.2056800  0.4070 
	HD 27282	    13777.7300      24.24270000000    2.1283400  0.4040 
	HD 27282	    13778.7280      30.07360000000    2.0408600  0.4040 
	HD 27282	    13779.7530     -16.43410000000    1.9729600  0.4050 
	HD 27496	    13746.8870       1.31454050000    0.9302150  0.1710 
	HD 27496	    13747.8780      -2.92443580000    0.8538400  0.1720 
	HD 27496	    13748.8120      -4.67497200000    0.8893340  0.1710 
	HD 27496	    13749.8370       2.20661100000    0.8135100  0.1720 
	HD 27496	    13750.8410      -4.89741220000    0.8103100  0.1720 
	HD 27496	    13775.8090     -11.60593900000    0.8592490  0.1700 
	HD 27496	    13776.8480      -9.15005880000    0.9600180  0.1700 
	HD 27530	    13014.8460       4.80435710000    1.4122000      	  
	HD 27530	    13015.8540       7.69029000000    1.6155800      	  
	HD 27530	    13016.8460       6.15690380000    1.6087200      	  
	HD 27530	    13072.7650      -9.84765100000    2.0319400      	  
	HD 27530	    13339.9700       0.89169136000    0.9994400  0.1740 
	HD 27530	    13724.9250      -2.53811740000    1.1125700  0.1790 
	HD 27530	    14129.8260       3.42171720000    1.2065200  0.1820 
	HD 27530	    14427.9420       2.80342260000    1.0016500  0.1760 
	HD 27530	    14428.9260      -2.37440540000    0.9902070  0.1750 
	HD 27530	    14809.0180      -2.43260400000    1.1712600  0.1760 
	HD 29419	    13014.9360       8.45488000000    4.5200300      	  
	HD 29419	    13015.9320      -7.67876000000    4.0273000      	  
	HD 29419	    13016.9370     -22.31130000000    4.0270300      	  
	HD 29419	    13071.8010      10.12020000000    3.9629400      	  
	HD 29419	    13072.8460      22.05180000000    4.7676300      	  
	HD 30376	    13014.9380     -11.24600000000    3.6986300      	  
	HD 30376	    13015.9380      -0.44844800000    3.7358700      	  
	HD 30376	    13016.9440       4.34877000000    3.4802000      	  
	HD 30376	    13071.7960       1.00086000000    5.8167100      	  
	HD 30663	    13693.9050       7.14412000000    1.2974100  0.1650 
	HD 30663	    13694.9080      -0.47566400000    1.0765100  0.1650 
	HD 30663	    13695.8150       1.91060000000    1.1964600  0.1660 
	HD 30663	    13776.8460      -8.58222000000    1.7899200  0.1650 
	HD 30712	    13014.8920     249.12700000000    5.7144600      	  
	HD 30712	    13015.9030     217.63700000000    5.2746300      	  
	HD 30712	    13016.9010     146.20100000000    5.4843700      	  
	HD 30712	    13071.7490    -318.51800000000    7.1752500      	  
	HD 30712	    13072.8480    -292.21300000000    7.1860700      	  
	HD 30723	    13014.9390     -12.47220000000    4.3781300      	  
	HD 30723	    13015.9410      -0.10680000000    4.5045900      	  
	HD 30723	    13016.9460      -4.39039000000    4.0024900      	  
	HD 30723	    13071.8060       9.80758000000    6.8939300      	  
	HD 30925	    13014.9410      -6.63484000000    3.7321100      	  
	HD 30925	    13015.9340     -11.34030000000    3.9852300      	  
	HD 30925	    13016.9390       5.13690000000    3.9465600      	  
	HD 30925	    13071.8030      11.24310000000    6.0255500      	  
	HD 31018	    13425.7740     -31.61398700000    1.2072600  0.1500 
	HD 31018	    13723.9020      -9.14600930000    1.2070000  0.1500 
	HD 31018	    13748.8050      -3.05000210000    1.7738200  0.1500 
	HD 31018	    13806.8350      -8.00238050000    1.4845700  0.1490 
	HD 31018	    13837.7240     -19.51092100000    1.8825200  0.1520 
	HD 31018	    13841.7540     -10.87834500000    1.6410600  0.1480 
	HD 31018	    13962.1310      -2.95815260000    1.3855100  0.1480 
	HD 31018	    13982.1320      -3.49202340000    1.5418000  0.1490 
	HD 31018	    14023.9670       5.04489250000    1.6896300  0.1500 
	HD 31018	    14086.0760      -1.47804610000    1.5617900  0.1440 
	HD 31018	    14428.0010      20.52571300000    1.5221800  0.1530 
	HD 31018	    15433.1280      21.58658800000    1.6365000  0.1460 
	HD 31018	    16894.1160       4.91354560000    1.5960800  0.1480 
	HD 31018	    16895.1220       8.21413120000    1.6758800  0.1480 
	HD 31452	    13014.8130      -9.11848000000    2.9688900      	  
	HD 31452	    13015.8260      -4.80137000000    3.1020000      	  
	HD 31452	    13016.8270      -0.69433000000    2.5243700      	  
	HD 31452	    13071.7570       0.78956600000    3.5173100      	  
	HD 31452	    13340.0180       0.31965600000    2.9034600  0.1970 
	HD 31452	    13368.9610      -1.93180000000    3.1525100  0.1980 
	HD 31452	    13369.8060       0.45485300000    2.7343200  0.1980 
	HD 32673	    13014.9280      -3.71727000000    3.6181400      	  
	HD 32673	    13015.9250      -5.44885000000    3.2001900      	  
	HD 32673	    13016.9310      -1.19433000000    3.0490000      	  
	HD 32673	    13071.7990       4.08581000000    5.3972500      	  
	HD 33283	    13014.8520       6.24739810000    2.6564600      	  
	HD 33283	    13015.8580      -2.44537380000    2.6831100      	  
	HD 33283	    13016.8500     -15.89422600000    2.5355300      	  
	HD 33283	    13071.7670     -33.81559800000    2.3696900      	  
	HD 33283	    13072.8430     -35.89328000000    2.5428300      	  
	HD 33283	    13368.9550       7.73893500000    1.3134900  0.1360 
	HD 33283	    13369.8080       5.85731420000    1.1184500  0.1370 
	HD 33283	    13397.7960      -4.62590750000    0.9898860  0.1370 
	HD 33283	    13398.8700     -13.95972700000    1.0251100  0.1360 
	HD 33283	    13428.7920      17.02687000000    1.1861800  0.1350 
	HD 33283	    13605.1390      -0.43344281000    0.9235380  0.1370 
	HD 33283	    13692.9170     -11.89202400000    0.9867410  0.1370 
	HD 33283	    13693.9790      -1.86509490000    0.9827680  0.1370 
	HD 33283	    13694.9750      -1.53224610000    1.0433800  0.1360 
	HD 33283	    13695.9940       3.23284810000    1.0730800  0.1360 
	HD 33283	    13696.9810       6.03336090000    1.0196000  0.1370 
	HD 33283	    13723.9250       9.12260150000    1.0478500  0.1370 
	HD 33283	    13724.9320      -0.75620877000    1.1957000  0.1380 
	HD 33283	    13746.8520     -21.31262400000    1.2790900  0.1360 
	HD 33283	    13747.8910     -10.24473000000    1.4487700  0.1360 
	HD 33283	    13748.8090      -6.89327710000    1.3459500  0.1400 
	HD 33283	    13749.8240      -3.07146040000    1.2721600  0.1360 
	HD 33283	    13750.8220       4.65260190000    1.3077600  0.1360 
	HD 33283	    13751.8750      10.19895400000    0.9516330  0.1370 
	HD 33283	    13752.8780      11.40480400000    1.1637600  0.1360 
	HD 33283	    14344.1370     -10.72814700000    1.1524200  0.1380 
	HD 33283	    14345.1220     -16.03437600000    1.0845600  0.1370 
	HD 33283	    14398.0420       6.12728350000    1.1499500  0.1360 
	HD 33283	    14427.9490      16.80907500000    1.0889000  0.1350 
	HD 33283	    14492.8570     -19.10192700000    1.2782500  0.1370 
	HD 33283	    14544.8090     -13.94276200000    1.2839900  0.1350 
	HD 33283	    15173.0590      11.37541000000    1.2092100  0.1370 
	HD 33283	    15189.8260       9.59002460000    1.2641400  0.1360 
	HD 33283	    15285.7280      13.67064900000    1.1567100  0.1340 
	HD 33283	    15469.1320      12.92212900000    1.2738100  0.1350 
	HD 33283	    15931.9850     -10.94891900000    1.0663500  0.1350 
	HD 33283	    16197.1530      11.81635500000    1.0781700  0.1350 
	HD 33283	    16319.7460      13.62672000000    1.1914800  0.1350 
	HD 33283	    16586.0390     -24.46531000000    1.4537000  0.1360 
	HD 33283	    16614.0520      20.28067800000    1.1742800  0.1360 
	HD 33283	    16640.9510     -18.51819000000    1.2370000  0.1340 
	HD 33283	    16908.1410      12.85016600000    1.3548600  0.1350 
	HD 33283	    17297.1030     -15.16765400000    1.1435000  0.1360 
	HD 33283	    17714.1040     -22.75161400000    1.6832500  0.1310 
	HD 33334	    13014.9430     -10.64058300000    1.7756200      	  
	HD 33334	    13015.9360      -4.62541610000    1.7145900      	  
	HD 33334	    13016.9410     -13.85032300000    1.8410800      	  
	HD 33334	    13071.8050      -0.45301468000    2.0208000      	  
	HD 33334	    13338.8580      -3.41766720000    1.1581300  0.1510 
	HD 33334	    13368.8830      -3.91206360000    1.2408800  0.1530 
	HD 33334	    13369.7940      -0.92011083000    1.1613200  0.1520 
	HD 33334	    13370.7470      -5.81864420000    4.0900700  0.1560 
	HD 33334	    13397.8310      -5.15682510000    1.2228700  0.1510 
	HD 33334	    13398.8350      -1.58490490000    1.1596000  0.1510 
	HD 33334	    14427.9680       2.08202460000    1.1235200  0.1520 
	HD 33334	    14428.9170       5.79104180000    1.1448600  0.1520 
	HD 33334	    14430.1330       2.85410060000    1.2435600  0.1520 
	HD 33334	    15172.9990      -5.20551470000    1.2951400  0.1520 
	HD 33334	    15870.9770       2.64710150000    1.4632400  0.1530 
	HD 33334	    16165.1170       3.56906410000    1.4594200  0.1520 
	HD 3404	     13014.7260    -626.19356000000    1.9066200      	  
	HD 3404	     13015.7280    -626.15326000000    1.8623800      	  
	HD 3404	     13016.7300    -624.93990000000    1.7846200      	  
	HD 3404	     13191.1070    -188.84005000000    2.2539600      	  
	HD 3404	     14319.0010    -816.54513000000    1.0524900  0.1600 
	HD 3404	     14340.0070    -813.74370000000    1.1352700  0.1570 
	HD 3404	     14343.9410    -813.19924000000    0.9268820  0.1580 
	HD 3404	     14399.8500    -780.64411000000    1.3536800  0.1580 
	HD 3404	     14428.7740    -759.77944000000    1.1920300  0.1580 
	HD 3404	     14636.1260    -482.82304000000    1.0812400  0.1580 
	HD 3404	     14807.8270     240.17228000000    0.9585750  0.1600 
	HD 3404	     15841.9510    -820.80146000000    1.1453600  0.1620 
	HD 3404	     15903.8350    -796.75103000000    1.0190600  0.1620 
	HD 3404	     16524.1410    5833.89460000000    1.6501500  0.1690 
	HD 34887	    13014.9840     -11.29537900000    2.6181900      	  
	HD 34887	    13015.9840      -1.14002950000    2.6563300      	  
	HD 34887	    13016.9890      -2.43920860000    2.4049100      	  
	HD 34887	    13071.8180      15.25482200000    2.4506700      	  
	HD 34887	    13339.0100       6.04021350000    1.1040200  0.1830 
	HD 34887	    13369.8290      -1.72306310000    1.1847800  0.1790 
	HD 34887	    13982.1310      -5.65279710000    1.1069800  0.1720 
	HD 34887	    13983.1250      -9.46717800000    1.1463900  0.1730 
	HD 34887	    13984.1250      -8.95234870000    1.0974500  0.1740 
	HD 34887	    13985.1050      -1.79321170000    1.3340300  0.1750 
	HD 34887	    14086.0820       5.54061310000    1.3694300  0.1760 
	HD 34887	    14129.9560      -5.16158370000    1.0318900  0.1670 
	HD 34887	    14399.0490       1.18057250000    1.1200500  0.1700 
	HD 34887	    14428.0070       0.40128468000    0.9832080  0.1670 
	HD 34887	    14428.8970      -0.19400652000    1.0043700  0.1670 
	HD 34887	    14430.0930      -0.30663940000    1.0889100  0.1670 
	HD 34887	    14454.9390      -1.27863080000    1.1924400  0.1750 
	HD 34887	    14455.9370      -2.57885640000    1.1307900  0.1730 
	HD 34887	    14458.9490      -2.50992340000    1.2696800  0.1700 
	HD 34887	    14492.8380       1.70382050000    1.2694700  0.1710 
	HD 34887	    14548.8280       6.28129690000    1.2047300  0.1820 
	HD 34887	    14718.0980      -3.54443370000    1.1371800  0.1760 
	HD 34887	    14720.1050      -0.03854196800    1.0142900  0.1740 
	HD 34887	    14722.1320      -7.75558320000    0.9815770  0.1720 
	HD 34887	    14724.0990      -8.04590170000    1.0321000  0.1700 
	HD 34887	    14727.1350      -2.90432760000    1.0642100  0.1680 
	HD 34887	    14728.0770      -1.42601870000    0.9762010  0.1680 
	HD 34887	    14780.0630       6.79294800000    1.0559000  0.1720 
	HD 34887	    14809.8690       3.79404800000    1.4219000  0.1670 
	HD 34887	    14864.9480      -3.71897200000    1.1567900  0.1670 
	HD 34887	    15313.7250      -4.09420670000    1.2624000  0.1630 
	HD 34887	    17679.0250      -4.49831390000    1.3572700  0.1590 
	HD 34957	    13693.9140     -35.09339300000    4.4228700  0.1880 
	HD 34957	    13694.9150     -25.78846100000    4.9228600  0.1880 
	HD 34957	    13696.0050     250.96123000000    6.2702900  0.1870 
	HD 34957	    13775.8030     217.95386000000    5.5240700  0.1850 
	HD 34957	    13776.8530     254.67291000000    5.6711600  0.1850 
	HD 34957	    13777.7500      85.80063700000    5.0873000  0.1850 
	HD 34957	    13778.7460      76.81562700000    4.6534700  0.1850 
	HD 34957	    13779.7620      97.38957800000    5.2332800  0.1850 
	HD 34957	    13841.7560     287.11117000000    5.7889000  0.1860 
	HD 34957	    13982.1140     -63.52000200000    4.9570000  0.1870 
	HD 34957	    13983.1010     -77.14520300000    4.8120400  0.1860 
	HD 34957	    13984.1010     -96.55933800000    5.2797000  0.1870 
	HD 34957	    13985.0500    -106.78909000000    4.5063500  0.1870 
	HD 34957	    14809.9350    -178.00200000000    6.5184200  0.1900 
	HD 34957	    14838.9810      93.35434800000    4.6106400  0.1890 
	HD 34957	    15170.8420    -182.88582000000    4.9429700  0.1880 
	HD 34957	    15187.8300    -173.26766000000    5.0323700  0.1870 
	HD 34957	    15189.8340    -251.69336000000    4.9973400  0.1880 
	HD 34957	    15190.9070     134.79304000000    5.3237500  0.1870 
	HD 34957	    15192.1050     139.91975000000    6.4626700  0.1800 
	HD 34957	    15193.0350      56.92569100000    4.6893600  0.1870 
	HD 34957	    15196.8170    -228.62248000000    5.2210300  0.1850 
	HD 34957	    15197.8250    -189.32269000000    4.7159500  0.1880 
	HD 34957	    15198.9050     130.06928000000    4.8810400  0.1870 
	HD 34957	    15229.7820     -67.46270700000    4.3615700  0.1860 
	HD 34957	    15231.7670    -114.82752000000    4.5305700  0.1860 
	HD 34957	    15251.8570     127.64944000000    4.5921100  0.1820 
	HD 34957	    15255.7970     251.85376000000    5.6014200  0.1840 
	HD 34957	    15260.7990     153.09000000000    5.1536100  0.1840 
	HD 34957	    15440.0570    -256.99029000000    4.9931600  0.1840 
	HD 34957	    16208.0350    -400.56970000000    5.7111000  0.1900 
	HD 34957	    17715.0410      59.78592800000    5.0819500  0.1850 
	HD 3545	     13200.1110      56.78246700000    1.8965500      	  
	HD 3545	     13208.0600      33.09786600000    1.7715400      	  
	HD 3545	     14023.8200     -28.13753200000    1.1806200  0.1280 
	HD 3545	     14129.7810      14.98991000000    0.8568150  0.1260 
	HD 3545	     14131.8250      38.76208900000    1.5081400  0.1140 
	HD 3545	     14138.7810      35.23453000000    0.8275780  0.1270 
	HD 3545	     14251.1150     -51.12868500000    1.1446900  0.1310 
	HD 3545	     14307.1270      21.32366400000    0.9656230  0.1290 
	HD 3545	     14318.9910      11.58141100000    0.8143230  0.1290 
	HD 3545	     14339.0730      27.11502000000    0.9825570  0.1280 
	HD 3545	     14398.9090      -5.18872630000    1.2936300  0.1320 
	HD 3545	     14427.8180      52.72201200000    1.0350900  0.1270 
	HD 3545	     14428.8220      37.73240200000    1.3113600  0.1300 
	HD 3545	     14635.0760     -10.64914300000    1.0087400  0.1280 
	HD 3545	     14638.1150     -16.45511400000    0.9864830  0.1280 
	HD 3545	     15015.0960      -9.80136300000    1.0023800  0.1280 
	HD 3545	     15109.8820     -44.49326500000    1.1525400  0.1280 
	HD 3545	     15133.9460      11.57616800000    1.0974000  0.1260 
	HD 3545	     15172.8230      -7.78586050000    1.1419000  0.1270 
	HD 3545	     15187.7940     -32.45178500000    0.8917630  0.1270 
	HD 3545	     15188.8320     -13.07850200000    0.8099890  0.1290 
	HD 3545	     15188.8560      -4.02933180000    0.8135250  0.1270 
	HD 3545	     15189.7400     -29.79702600000    0.8292700  0.1280 
	HD 3545	     15190.7230     -13.91336000000    1.0459700  0.1260 
	HD 3545	     15191.8840     -11.64907700000    0.8629670  0.1270 
	HD 3545	     15192.9140      -5.38861010000    0.8762350  0.1580 
	HD 3545	     15196.8640     -12.95691900000    0.8778070  0.1290 
	HD 3545	     15197.7210     -29.68859900000    0.9752150  0.1280 
	HD 3545	     17243.1070      21.05237300000    0.9692980  0.1300 
	HD 3545	     17255.1060      20.40153700000    1.0653100  0.1290 
	HD 355183	   13190.9940      -7.25889750000    2.9042300      	  
	HD 355183	   13198.0450       1.37167190000    2.7977000      	  
	HD 355183	   13199.0310     -12.67957500000    3.2481300      	  
	HD 355183	   13199.9950      13.01052700000    3.0879500      	  
	HD 355183	   13603.8960      -0.35104268000    1.4543000  0.1570 
	HD 355183	   13927.9930      -1.84342540000    1.3634500  0.1590 
	HD 355183	   13931.0850      -6.97511270000    1.4985600  0.1590 
	HD 355183	   13932.0240       2.07246650000    1.7187000  0.1590 
	HD 355183	   13934.9170       8.31420470000    1.5784900  0.1570 
	HD 355183	   13959.0780      -8.21300930000    1.5735600  0.1580 
	HD 355183	   13960.9500       1.03029260000    1.3701000  0.1590 
	HD 355183	   13962.0330      -2.21052060000    1.5599200  0.1590 
	HD 355183	   13963.8710      -5.16216800000    1.5863300  0.1590 
	HD 355183	   13981.8180       0.40336191000    1.2902700  0.1570 
	HD 355183	   13982.8220       5.38160840000    1.4665700  0.1570 
	HD 355183	   13983.7830       1.82849130000    1.3709300  0.1580 
	HD 355183	   13984.9650      -0.73902310000    1.3556200  0.1600 
	HD 355183	   14023.7480      -1.17978700000    1.7222000  0.1590 
	HD 355183	   14249.0330      -4.26988090000    1.3108600  0.1580 
	HD 355183	   14250.0910      -5.87515660000    1.2664700  0.1570 
	HD 355183	   14251.0690       6.10115810000    1.3844800  0.1590 
	HD 355183	   14252.1040      -3.58945590000    1.2200500  0.1580 
	HD 355183	   14256.0940      -1.49813400000    1.1661900  0.1580 
	HD 355183	   14279.0270       1.08304430000    1.2602300  0.1590 
	HD 355183	   14280.0290       4.86792310000    2.0996300  0.1580 
	HD 355183	   14286.0080      -2.32115290000    1.7277500  0.1590 
	HD 355183	   14667.9440       0.41339793000    1.1283000  0.1580 
	HD 355183	   14673.0990      -3.14489480000    1.2196000  0.1580 
	HD 355183	   14673.9700      -2.86609670000    1.1142600  0.1580 
	HD 36130	    13014.9860      -2.19294000000    1.5073800      	  
	HD 36130	    13015.9860      -0.36715000000    1.4167000      	  
	HD 36130	    13016.9910       0.49467000000    1.4208400      	  
	HD 36130	    13071.8110       8.04694000000    1.8030300      	  
	HD 36130	    14024.0930       6.21348000000    1.5637500  0.1770 
	HD 3684	     14023.7780     159.58062000000    2.5624600  0.1710 
	HD 3684	     14129.7710     165.95635000000    1.9749600  0.1650 
	HD 3684	     14318.9970     188.76153000000    1.6002600  0.1770 
	HD 3684	     16879.0500      -7.67643880000    1.9892500  0.1890 
	HD 3684	     17223.1390     -36.92842700000    2.0891700  0.1740 
	HD 3684	     17247.1090     -64.67467000000    1.9301900  0.1770 
	HD 3684	     17254.0900     -31.88017500000    1.9989400  0.1750 
	HD 3684	     17255.1100     -58.93386600000    1.9776300  0.1750 
	HD 3684	     17256.0940     -56.11356300000    1.9160000  0.1770 
	HD 3684	     17286.0540     -43.12632700000    2.5795900  0.1750 
	HD 3684	     17378.7760     -46.76486800000    1.7601400  0.1760 
	HD 3684	     17595.0340     -85.10246500000    2.1858000  0.1690 
	HD 3684	     17774.7060    -101.93872000000    2.0338500  0.1730 
	HD 37605	    13982.1160    -324.79991000000    1.1161500  0.1660 
	HD 37605	    13983.1100    -303.02858000000    1.1078800  0.1670 
	HD 37605	    13984.1050    -186.81640000000    1.0747000  0.1680 
	HD 37605	    14024.0770     -52.19275300000    1.1989100  0.1590 
	HD 37605	    14129.8480     -29.46799300000    1.0838000  0.1600 
	HD 37605	    14131.9260     -44.90286200000    1.2784100  0.1610 
	HD 37605	    14138.9130    -111.33470000000    1.1653100  0.1640 
	HD 37605	    14544.8150      41.84988700000    0.9943860  0.1650 
	HD 37605	    14545.7990      37.99943000000    0.9930210  0.1640 
	HD 37605	    14546.8030      35.59641400000    1.0326600  0.1640 
	HD 37605	    15172.9400       9.20122930000    1.0819300  0.1670 
	HD 37605	    15435.1340      85.09024700000    1.0636400  0.1650 
	HD 37605	    15521.8520    -256.16061000000    1.2114700  0.1700 
	HD 37605	    15522.9470    -280.04941000000    1.1026200  0.1700 
	HD 37605	    15526.9360      66.44515200000    1.1718700  0.1690 
	HD 37605	    15528.8780     105.94113000000    1.0860100  0.1670 
	HD 37605	    15543.0320     103.44152000000    1.2031500  0.1680 
	HD 37605	    15545.1050      98.00405300000    1.1459300  0.1680 
	HD 37605	    15546.0460      98.10875700000    1.1865500  0.1670 
	HD 37605	    15556.0710      57.92204500000    1.1399700  0.1670 
	HD 37605	    15556.9550      54.29233700000    1.0360600  0.1690 
	HD 37605	    15558.0280      50.16649400000    1.1433100  0.1690 
	HD 37605	    15584.7700     116.03698000000    1.1314700  0.1640 
	HD 37605	    15606.9520      79.42044700000    1.1952300  0.1650 
	HD 37605	    15634.7890     -93.22035300000    0.9946670  0.1680 
	HD 37605	    15636.7940      68.42249000000    1.0078300  0.1680 
	HD 37605	    15636.7990      73.25388200000    1.0380400  0.1680 
	HD 37605	    15663.7390      75.56141100000    0.9627780  0.1690 
	HD 37605	    15671.7320      33.68217900000    1.1695600  0.1680 
	HD 37605	    15672.7320      25.01911600000    1.0303600  0.1670 
	HD 37605	    15673.7450      15.26580900000    0.9862950  0.1670 
	HD 37605	    15793.1240     -98.65910200000    1.1370100  0.1630 
	HD 37605	    15843.0170     -18.80372500000    1.2361000  0.1510 
	HD 37605	    15960.9330    -196.45252000000    1.0604100  0.1660 
	HD 37605	    15967.8500     100.68996000000    1.1782800  0.1640 
	HD 37605	    15972.7840     137.74169000000    0.9841980  0.1620 
	HD 37605	    15990.8800      90.91669300000    1.3316200  0.1670 
	HD 37605	    16167.1180      20.24246300000    1.2594300  0.1600 
	HD 37605	    16534.1330      75.27091700000    1.0183700  0.1700 
	HD 37605	    16640.9620      71.45317300000    1.2305200  0.1740 
	HD 37605	    16908.0960      60.68123100000    1.0198200  0.1760 
	HD 37605	    17297.1170      38.64576000000    0.9852620  0.1620 
	HD 37605	    17703.9960     -12.86530400000    1.2189100  0.1750 
	HD 37879	    13014.9900      -7.20620000000    5.5509300      	  
	HD 37879	    13015.9880      -9.34702000000    5.6418600      	  
	HD 37879	    13016.9930      14.78980000000    5.6411900      	  
	HD 37879	    13071.8130       2.50625000000    8.3136700      	  
	HD 37879	    13338.9850       4.20129000000    6.2880600  0.1450 
	HD 38400	    13014.9880       2.31241000000    6.5403900      	  
	HD 38400	    13015.9430      -3.60338000000    6.0234800      	  
	HD 38400	    13016.9480       2.37107000000    6.9054700      	  
	HD 38400	    13071.8080       8.04876000000   12.9741000      	  
	HD 38400	    13338.9910     -16.34850000000    7.4875400  0.1460 
	HD 38801	    13982.1180     247.91442000000    1.0269100  0.1690 
	HD 38801	    13983.1120     246.38341000000    1.1013000  0.1690 
	HD 38801	    13984.1090     247.44783000000    1.0371800  0.1710 
	HD 38801	    14130.8900      59.11501000000    1.3766500  0.1670 
	HD 38801	    14138.9170      43.22166300000    1.2431400  0.1650 
	HD 38801	    14344.1180    -132.95723000000    0.9786540  0.1660 
	HD 38801	    14398.0810    -107.45741000000    1.0651300  0.1560 
	HD 38801	    14427.9610     -49.18483900000    1.1437700  0.1840 
	HD 38801	    14492.7370      41.34098300000    1.1069000  0.1640 
	HD 38801	    14838.9760      24.93703200000    1.1385500  0.1780 
	HD 38801	    15075.1300    -106.82484000000    1.1908900  0.1700 
	HD 38801	    15439.1330     176.37614000000    1.0110700  0.1740 
	HD 38801	    15903.8980     125.89312000000    1.1672300  0.1930 
	HD 38801	    16197.0680      68.12156800000    0.9020190  0.1880 
	HD 38801	    16588.0150     133.00507000000    1.1233400  0.2000 
	HD 38801	    16640.9720     218.65442000000    1.1505300  0.1950 
	HD 38801	    16908.1430      62.47081600000    1.0381100  0.2110 
	HD 38801	    17712.0880     -86.62688600000    0.9856910  0.1980 
	HD 38801	    17713.0440     -89.92966100000    1.0854400  0.1970 
	HD 38801	    17714.1090     -89.19303500000    0.9612150  0.1940 
	HD 38801	    17715.0280     -89.84180600000    1.0131900  0.1940 
	HD 38801	    17716.1050     -91.64597200000    1.0781900  0.1930 
	HD 38801	    17716.9780     -95.02465100000    1.0576300  0.1930 
	HD 38801	    17718.0240     -96.49612400000    1.4759500  0.1950 
	HD 38801	    17745.9100     -76.51932100000    1.0687300  0.0000 
	HD 38801	    17746.9010     -76.32667500000    1.2479500  0.2090 
	HD 38801	    17747.8830     -78.50314300000    1.1603200  0.2090 
	HD 38801	    17759.9310     -89.35176900000    1.1762600  0.2040 
	HD 38801	    17760.8090     -88.10102000000    1.1005700  0.2050 
	HD 38801	    17761.8290     -87.44260800000    1.0917800  0.2040 
	HD 38801	    17764.8790     -86.95727700000    1.0438700  0.2000 
	HD 38801	    17788.7900     -87.89198000000    1.1311800  0.1850 
	HD 39094	    13982.1290     -27.42200000000    0.9647880  0.1360 
	HD 39094	    13983.1240     -27.74607800000    0.9963030  0.1360 
	HD 39094	    13984.1240     -25.33582100000    0.9519070  0.1350 
	HD 39094	    14129.9610      -7.06299010000    1.2112500  0.1360 
	HD 39094	    14336.1360      11.07371600000    0.8594730  0.1360 
	HD 39094	    14399.0720      16.13970700000    0.8682180  0.1360 
	HD 39094	    14400.0180      13.50434100000    1.1074900  0.1370 
	HD 39094	    14428.0100      22.56158200000    1.0936200  0.1360 
	HD 39094	    14429.0280      23.50717800000    0.9539100  0.1370 
	HD 39352	    13014.8600      -3.53813000000    3.1112300      	  
	HD 39352	    13015.8670      -0.22791500000    3.1535900      	  
	HD 39352	    13016.8580      -1.40314000000    2.8972100      	  
	HD 39352	    13072.7880      13.29890000000    4.1734500      	  
	HD 39352	    13338.9290       6.54156000000    4.1508800  0.1690 
	HD 39480	    13014.8670      -5.37645000000    3.6061300      	  
	HD 39480	    13015.8750     -11.89360000000    3.5410300      	  
	HD 39480	    13016.8650     -10.85700000000    3.5560200      	  
	HD 39480	    13071.7620       6.81154000000    4.1500200      	  
	HD 39480	    13340.0540       1.30847000000    4.8030300  0.1430 
	HD 39796	    13014.8620      -3.56679000000    3.3100500      	  
	HD 39796	    13015.8690      10.17360000000    3.1827500      	  
	HD 39796	    13016.8600      14.50040000000    3.3876500      	  
	HD 39796	    13072.7820     -21.08020000000    6.1630900      	  
	HD 39833	    13014.8690     -17.72350000000    3.3718500      	  
	HD 39833	    13015.8770     -12.60630000000    3.0569600      	  
	HD 39833	    13016.8690      -5.12249000000    3.1714700      	  
	HD 39833	    13071.7640       9.58526000000    4.4836900      	  
	HD 39833	    13339.0950       8.90259000000    5.0181800  0.2010 
	HD 39997	    13014.8640       2.32673000000    3.5465300      	  
	HD 39997	    13015.8720      11.78480000000    3.8593500      	  
	HD 39997	    13016.8620       3.45165000000    3.6550200      	  
	HD 39997	    13072.7850     -17.54360000000    5.9939000      	  
	HD 40126	    13014.8750     -10.74760000000    6.4338300      	  
	HD 40126	    13015.8810       5.16317000000    6.3828600      	  
	HD 40126	    13016.8730     -14.49130000000    6.2898400      	  
	HD 40126	    13072.7910       9.42041000000    8.4702300      	  
	HD 40126	    13338.9450      21.80570000000   10.5388000  0.1570 
	HD 41478	    13775.9050    2407.18000000000    2.6944100  0.1430 
	HD 41478	    13776.9340    1059.56000000000    2.2978900  0.1420 
	HD 41478	    13777.8080    -543.73100000000    2.1383200  0.1420 
	HD 41478	    13778.8040   -2923.01000000000    3.0118900  0.1430 
	HD 41484	    13014.8700      -1.75365000000    2.0438400      	  
	HD 41484	    13015.8790      -2.97174000000    2.0644000      	  
	HD 41484	    13016.8710      -8.57884000000    2.2944100      	  
	HD 41484	    13071.7200       5.38234000000    2.7338200      	  
	HD 41484	    13339.1000      -6.77791000000    2.1679100  0.1370 
	HD 42182	    13014.8720      -0.13840300000    3.3197200      	  
	HD 42182	    13015.9100      -7.40850000000    3.0345300      	  
	HD 42182	    13016.9080       2.65449000000    3.4400400      	  
	HD 42182	    13071.7770     -14.83630000000    4.8923300      	  
	HD 42182	    13338.9550      -3.53990000000    4.4697000  0.1940 
	HD 43691	    13014.9950     167.81941000000    2.1487300      	  
	HD 43691	    13015.9900     163.68827000000    2.0596700      	  
	HD 43691	    13016.9950     164.05544000000    2.0516800      	  
	HD 43691	    13071.8150     -86.93787900000    2.4215800      	  
	HD 43691	    13483.7490     -81.71263400000    1.6097500  0.1880 
	HD 43691	    13982.1280     152.27342000000    1.3363700  0.1830 
	HD 43691	    15172.9750      28.41042000000    1.4663300  0.1780 
	HD 43691	    15435.1280     -22.26298700000    1.2522200  0.1810 
	HD 43691	    15633.7660     -15.29169200000    1.4149200  0.1850 
	HD 43691	    15663.7240     -91.95054000000    1.5166400  0.1830 
	HD 43691	    15699.7320     -96.38052500000    1.6300900  0.1790 
	HD 43691	    15810.1310     -92.66392000000    1.3504400  0.1780 
	HD 43691	    15967.8710       0.82310554000    1.5253000  0.1840 
	HD 43691	    15999.7640     -81.06231000000    1.6378100  0.1850 
	HD 43691	    16165.1250     150.30879000000    1.4431400  0.1880 
	HD 43691	    16585.1530     -69.20677000000    1.3159400  0.1810 
	HD 43691	    16588.0630     -91.39028900000    1.2993400  0.1790 
	HD 43691	    16639.9110     145.78011000000    1.5660600  0.1790 
	HD 43691	    16907.1500     117.70866000000    1.3525800  0.1820 
	HD 43691	    17299.0940      -6.22847730000    1.4556100  0.1790 
	HD 43691	    17356.1680      26.07862400000    1.4482900  0.1760 
	HD 43691	    17652.1460      23.25380000000    1.4213200  0.1740 
	HD 43691	    17765.9370     -21.10219300000    1.3330800  0.1720 
	HD 44614	    13014.9970       6.18208000000    2.2533600      	  
	HD 44614	    13015.9920      -8.91654000000    3.3193500      	  
	HD 44614	    13016.9970       1.62629000000    2.2979900      	  
	HD 44614	    13071.8160       1.60135000000    2.5827200      	  
	HD 44614	    13483.7500      -2.65027000000    2.4091000  0.1490 
	HD 44663	    13014.8760      -1.64938000000    1.6066900      	  
	HD 44663	    13015.8830       4.04809000000    1.5068500      	  
	HD 44663	    13016.8750       2.27956000000    1.5375400      	  
	HD 44663	    13368.9080      -7.22760000000    1.9114700  0.1470 
	HD 449	      13571.1280   -1860.75000000000    1.6572400  0.1750 
	HD 449	      13576.1140   -1047.16000000000    1.5411400  0.1720 
	HD 449	      13577.1090    -396.23300000000    1.7362700  0.1660 
	HD 449	      13696.7600    3316.03000000000    3.9779500  0.1710 
	HD 45161	    13777.7660     -10.34520000000    0.2212260  0.2710 
	HD 45161	    13780.0240      10.44610000000    0.2190480  0.2790 
	HD 45161	    13781.0930      -0.10283300000    0.2173700  0.2630 
	HD 45652	    13777.9110      -0.93347688000    1.1484200  0.1920 
	HD 45652	    13778.9150      -9.98385280000    0.9887540  0.1920 
	HD 45652	    13779.9130     -17.82906600000    1.1007100  0.1940 
	HD 45652	    14428.9620      -5.43273300000    0.9687560  0.1900 
	HD 45652	    15843.0370      35.85710500000    1.0282800  0.1700 
	HD 45652	    16637.8560      16.48369200000    1.0385500  0.2070 
	HD 45652	    16639.0670      14.62377000000    1.0440700  0.2050 
	HD 45652	    16674.8550     -11.72339400000    1.0291200  0.2040 
	HD 45652	    16709.9180      -4.74125450000    0.8580360  0.2070 
	HD 45652	    16890.1350     -29.41207700000    1.0016800  0.2050 
	HD 45652	    16894.1240     -35.12009700000    0.9634590  0.2090 
	HD 45652	    16911.1230      13.40845700000    1.4813100  0.2070 
	HD 45652	    17297.1200       9.24705300000    0.9123010  0.2170 
	HD 457	      13014.7160       8.63558000000    1.9954900      	  
	HD 457	      13015.7170      -2.49814000000    2.0129100      	  
	HD 457	      13016.7120       5.90903000000    2.0606000      	  
	HD 457	      13191.1000       2.67120000000    2.5417700      	  
	HD 457	      13198.1360       1.99479000000    2.4298700      	  
	HD 457	      13604.0590       2.52694000000    2.0242700  0.1520 
	HD 51046	    13015.0010      -9.16328360000    1.6901200      	  
	HD 51046	    13015.9930      -5.59311610000    1.6772600      	  
	HD 51046	    13016.9980      -5.31784750000    1.8905500      	  
	HD 51046	    13071.8100      -2.26176390000    1.7726400      	  
	HD 51046	    13369.0820      -2.81990510000    0.6584570  0.1760 
	HD 51046	    13369.9400      -1.01667330000    0.6238740  0.1760 
	HD 51046	    13397.8010       2.26864580000    0.5516120  0.1760 
	HD 51046	    13400.7520       0.48483176000    0.5545850  0.1770 
	HD 5319	     13014.7560       5.00066960000    3.7009600      	  
	HD 5319	     13015.7610      14.08194600000    3.6091600      	  
	HD 5319	     13016.7650      10.22395100000    2.9948400      	  
	HD 5319	     13191.1100     -52.79962000000    2.2167200      	  
	HD 5319	     13207.0750     -42.43963800000    1.9004000      	  
	HD 5319	     13208.0660     -46.67090400000    2.1209300      	  
	HD 5319	     13367.7080     -31.49673000000    1.1170700  0.1220 
	HD 5319	     13368.7160     -32.72119400000    1.2236900  0.1230 
	HD 5319	     13369.7250     -28.66425800000    1.0276700  0.1230 
	HD 5319	     13397.7190      -8.50298540000    1.0007800  0.1230 
	HD 5319	     13694.7660      16.48534500000    1.0438700  0.1220 
	HD 5319	     13695.7710      23.82892300000    0.9978180  0.1220 
	HD 5319	     13696.7460      25.09337800000    1.0062000  0.1220 
	HD 5319	     13724.7790       6.25799290000    0.8953700  0.1230 
	HD 5319	     13750.7360       9.61737190000    1.2601400  0.1240 
	HD 5319	     13775.7200      -0.03062803700    1.2654300  0.1230 
	HD 5319	     13776.7060      -6.67557330000    1.1920900  0.1230 
	HD 5319	     13777.7210      -5.92700810000    1.2716900  0.1230 
	HD 5319	     13778.7170     -18.52122400000    1.2136900  0.1230 
	HD 5319	     13779.7410      -2.32375200000    1.1846400  0.1250 
	HD 5319	     13927.0480     -29.54910200000    1.2000600  0.1250 
	HD 5319	     13933.0450     -30.58203100000    1.2466000  0.1250 
	HD 5319	     13959.0920     -25.71180000000    1.2685500  0.1230 
	HD 5319	     13961.0370     -21.38202200000    1.0321900  0.1240 
	HD 5319	     13961.0400     -20.08081200000    1.0053900  0.1240 
	HD 5319	     13981.9060     -24.90980100000    1.1903400  0.1240 
	HD 5319	     14023.7760     -15.75646400000    1.3490700  0.1240 
	HD 5319	     14083.8340      -6.61601640000    1.1037800  0.1260 
	HD 5319	     14085.9030      -1.78449930000    1.1873500  0.1210 
	HD 5319	     14129.7750      14.22822600000    1.0640700  0.1230 
	HD 5319	     14319.0740     -12.04748800000    0.9988470  0.1230 
	HD 5319	     14336.0520      -7.10860650000    1.0132500  0.1230 
	HD 5319	     14343.9380      -1.39042180000    1.0776600  0.1230 
	HD 5319	     14427.9090     -15.09901200000    0.9904370  0.1230 
	HD 5319	     14636.0960       1.89276750000    1.1043300  0.1250 
	HD 5319	     14721.9810      24.19534200000    1.1947000  0.1230 
	HD 5319	     14790.8870      30.92429200000    1.2922800  0.1230 
	HD 5319	     14807.8190      28.01279800000    1.1356100  0.1230 
	HD 5319	     14838.7960      30.47312100000    1.0674600  0.1230 
	HD 5319	     15015.1240     -31.74847100000    0.9993990  0.1240 
	HD 5319	     15045.0750     -51.43210000000    1.2568700  0.1220 
	HD 5319	     15077.0750     -50.90882200000    1.0770100  0.1230 
	HD 5319	     15133.9740     -47.30453600000    1.1553400  0.1230 
	HD 5319	     15169.8630     -44.37107400000    1.1232700  0.1230 
	HD 5319	     15188.7780     -41.59716600000    1.1732400  0.1230 
	HD 5319	     15197.7500     -42.44237500000    1.2215600  0.1230 
	HD 5319	     15229.7110     -39.00064300000    1.1328000  0.1240 
	HD 5319	     15250.7110     -33.02102200000    1.1208000  0.1230 
	HD 5319	     15381.1260      38.02530400000    1.2292900  0.1230 
	HD 5319	     15396.1020      37.61559000000    1.2076500  0.1250 
	HD 5319	     15397.0570      42.85310800000    1.0706400  0.1260 
	HD 5319	     15400.0760      37.58752600000    1.0847800  0.1240 
	HD 5319	     15434.0870      33.13090000000    1.1091600  0.1230 
	HD 5319	     15455.9740      31.09637600000    1.0936300  0.1230 
	HD 5319	     15467.0370      35.24425000000    1.0780400  0.1230 
	HD 5319	     15487.0330      44.61708800000    1.0792200  0.1230 
	HD 5319	     15500.8620      47.74598900000    1.1820700  0.1030 
	HD 5319	     15521.8660      46.03867700000    1.1366400  0.1230 
	HD 5319	     15522.8820      31.03584300000    1.0113700  0.1230 
	HD 5319	     15528.8670      44.14057300000    1.0995300  0.1200 
	HD 5319	     15542.8490      36.62425200000    1.0290000  0.1230 
	HD 5319	     15584.7040      38.55954600000    1.0452800  0.1220 
	HD 5319	     15613.7050      28.99696400000    1.1511000  0.1330 
	HD 5319	     15731.1070     -37.00246000000    1.0821000  0.1250 
	HD 5319	     15782.1150     -40.50148900000    1.0401300  0.1240 
	HD 5319	     15783.1370     -42.15731600000    1.1165100  0.1220 
	HD 5319	     15789.1390     -37.10698000000    1.1189800  0.1220 
	HD 5319	     15841.9590     -28.36450800000    1.1197600  0.1230 
	HD 5319	     15871.0020     -37.02756600000    1.3564700  0.1230 
	HD 5319	     15904.7650     -33.04400800000    1.2852200  0.1230 
	HD 5319	     15931.7530     -30.53438200000    1.1298700  0.1240 
	HD 5319	     15960.7080      -8.55852240000    1.1415700  0.1030 
	HD 5319	     15972.7130     -10.77783100000    1.0437600  0.1220 
	HD 5319	     16115.1330      38.35339000000    1.1836900  0.1230 
	HD 5319	     16135.1400      26.72343400000    1.1118300  0.1230 
	HD 5319	     16166.1510      33.39640800000    1.2157700  0.1190 
	HD 5319	     16202.9780      32.35893700000    1.1555200  0.1220 
	HD 5319	     16319.7100       9.52904060000    1.1479000  0.1230 
	HD 5319	     16343.7140     -12.16463100000    1.1484700  0.1200 
	HD 5319	     16513.1410     -11.87747600000    1.2415000  0.1230 
	HD 5319	     16588.9790      -7.01836110000    1.2494300  0.1230 
	HD 5319	     16613.8710       6.56516750000    1.1302400  0.1230 
	HD 5319	     16638.7650       6.05702780000    1.0649800  0.1250 
	HD 5319	     16674.7760      14.01512600000    1.1663800  0.1240 
	HD 5319	     16851.1390      -6.51434460000    1.2813700  0.0000 
	HD 5319	     17002.7560     -24.71459300000    1.0348600  0.1230 
	HD 5319	     17229.1330      13.17915800000    1.1225600  0.1240 
	HD 5319	     17586.1310     -40.63796500000    1.0657800  0.1240 
	HD 5319	     17774.6960     -32.69523300000    0.9983240  0.1230 
	HD 53532	    13982.1340      -2.21984850000    1.2667000  0.3930 
	HD 53532	    13983.1350       6.95053800000    1.0925400  0.4000 
	HD 53532	    13984.1290      -5.35291000000    1.1369500  0.4040 
	HD 53532	    14129.9450     -12.63733200000    1.5476500  0.4080 
	HD 53532	    14399.1260      11.60880900000    1.1187600  0.4000 
	HD 55696	    13014.8820      60.43956500000    4.4863000      	  
	HD 55696	    13015.8870      69.30361700000    4.9295000      	  
	HD 55696	    13016.8780      58.93371300000    4.5152500      	  
	HD 55696	    13397.9280      73.73676400000    3.0105900  0.1650 
	HD 55696	    13775.8570     -30.95890500000    2.9671100  0.1730 
	HD 55696	    14024.1340      14.91577600000    3.4991000  0.1690 
	HD 55696	    14084.9710       9.85122180000    3.4469800  0.1640 
	HD 55696	    14129.8790      16.54060400000    3.0655900  0.1710 
	HD 55696	    14398.1290      55.76307900000    2.3286200  0.1630 
	HD 55696	    14839.0220      54.26570700000    3.0768500  0.1620 
	HD 55696	    15164.0920      72.48757900000    2.7022800  0.1610 
	HD 55696	    15522.0440     -70.18788500000    2.5533000  0.1630 
	HD 55696	    15543.0340     -49.36408500000    2.7513900  0.1670 
	HD 55696	    15545.1240     -64.27941300000    2.7694100  0.1640 
	HD 55696	    15546.0770     -56.99155700000    2.7611100  0.1610 
	HD 55696	    15556.0780     -44.74190200000    2.8182300  0.1650 
	HD 55696	    15557.0220     -57.54795500000    2.9668000  0.1630 
	HD 55696	    15558.0310     -63.62246300000    2.9482700  0.1630 
	HD 55696	    15584.9570     -50.72422200000    3.0819300  0.1610 
	HD 55696	    15636.7610     -10.75719000000    2.8830000  0.1640 
	HD 55696	    15663.8120      -3.57793170000    3.3415200  0.1550 
	HD 55696	    15878.1230      32.29766700000    2.5162800  0.1620 
	HD 55696	    15972.9710      27.26503900000    3.1260200  0.1640 
	HD 55696	    16027.8190      38.67474800000    2.9601900  0.1640 
	HD 55696	    16639.9890      72.90011700000    2.6424200  0.1660 
	HD 55696	    17295.1250     -38.42719700000    2.7848500      	  
	HD 55696	    17669.1510      33.47630700000    2.5338200  0.1680 
	HD 55696	    17716.1170      31.68559300000    2.5932400  0.1700 
	HD 56957	    13014.8840       4.61342000000    1.3531500      	  
	HD 56957	    13015.8890       4.06358000000    1.4413700      	  
	HD 56957	    13016.8800      -2.72453000000    1.5130300      	  
	HD 56957	    13397.9250       1.30463000000    1.8004700  0.1350 
	HD 57204	    13982.1360      -4.09267130000    1.1371400  0.3280 
	HD 57204	    13983.1300      -9.64734910000    0.9076140  0.3240 
	HD 57204	    13984.1310      -3.82054090000    0.9053780  0.3270 
	HD 57204	    14129.9990      -2.50857460000    1.1620100  0.2990 
	HD 57204	    14399.1190     -21.66142400000    1.0366000  0.2700 
	HD 57204	    14428.0180      19.84925500000    0.9473060  0.3110 
	HD 57204	    14429.0360      20.90788200000    0.9182140  0.3120 
	HD 57813	    13982.1400      -0.47122426000    0.2735540  0.1720 
	HD 57813	    13983.1370       0.95050645000    0.2517200  0.1730 
	HD 57813	    13984.1330      -0.37667290000    0.2383660  0.1710 
	HD 58727	    13982.1370      -1.18676210000    0.5385260  0.1940 
	HD 58727	    13983.1330      -2.67149630000    0.4560420  0.1920 
	HD 58727	    13984.1370       4.01352360000    0.4660820  0.1910 
	HD 59062	    13014.9670      -1.19109000000    2.8706000      	  
	HD 59062	    13015.9670       1.62240000000    2.7322700      	  
	HD 59062	    13016.9730      -1.18421000000    2.7047200      	  
	HD 59062	    13071.8920      -6.68671000000    4.4907700      	  
	HD 59062	    13480.7290      -2.44478000000    4.1341100  0.1410 
	HD 5946	     13981.9970      -0.81189942000    0.2304930  0.1720 
	HD 5946	     13982.9820       1.32287790000    0.2189670  0.1730 
	HD 5946	     13983.9010      -0.62189268000    0.2225190  0.1730 
	HD 60041	    13015.0050      28.88560000000    3.3453100      	  
	HD 60041	    13015.9970      24.67140000000    3.4978000      	  
	HD 60041	    13017.0030      20.37250000000    3.9515400      	  
	HD 60041	    13071.8350       4.49857000000    4.6792100      	  
	HD 60041	    13480.8010     -84.10140000000    4.6104600  0.1430 
	HD 60521	    13014.9820       3.91131000000    3.3291000      	  
	HD 60521	    13015.9810       9.78436000000    3.5151400      	  
	HD 60521	    13016.9870       2.14249000000    3.3130600      	  
	HD 60521	    13071.8310       2.26661000000    4.6080000      	  
	HD 60521	    13725.0300     -18.37830000000    4.2982200  0.1950 
	HD 61447	    13014.8860       1.32044000000    3.3997400      	  
	HD 61447	    13015.8910      -4.04631000000    3.2345300      	  
	HD 61447	    13016.8820      -2.79811000000    3.0066100      	  
	HD 61447	    13397.9210       5.72684000000    4.7166800  0.1490 
	HD 61447	    13775.8700       6.67944000000    4.8668000  0.1490 
	HD 62128	    13014.9520      17.29810000000    6.3634200      	  
	HD 62128	    13015.9520      27.58330000000   10.4877000      	  
	HD 62128	    13016.9570      13.32090000000    6.2672100      	  
	HD 62128	    13071.7830      -8.68801000000   12.0822000      	  
	HD 62128	    13339.1140     -74.64840000000    7.0886700  0.1460 
	HD 64502	    13014.9600      -1.41952000000    4.6434700      	  
	HD 64502	    13015.9600      -1.82337000000    4.5794600      	  
	HD 64502	    13016.9670      -3.30151000000    4.8487600      	  
	HD 64502	    13340.0790       3.51607000000    8.5887200  0.1300 
	HD 64502	    13775.8630       7.50482000000    9.5173400  0.1290 
	HD 64942	    13694.1160      32.90180000000    1.8116100  0.3360 
	HD 64942	    13695.1480       5.51409000000    2.0107000  0.3410 
	HD 64942	    13696.1470      25.26240000000    1.9232600  0.3400 
	HD 64942	    13723.9350     -28.32870000000    2.0713200  0.3400 
	HD 64942	    13724.9790     -66.32830000000    2.1954700  0.3290 
	HD 64942	    13776.8930      30.90820000000    2.4213100  0.3500 
	HD 65080	    13694.1180      -0.75109300000    0.8384240  0.2000 
	HD 65080	    13695.1490      -3.96133000000    0.9142430  0.2010 
	HD 65080	    13696.1490       1.03623000000    0.8195750  0.2030 
	HD 65080	    13775.9570       3.68079000000    1.1194600  0.2010 
	HD 6512	     13014.8950      62.96778100000    2.1539300      	  
	HD 6512	     13015.8090      58.37014000000    2.1063800      	  
	HD 6512	     13016.8080      47.86971200000    1.9484300      	  
	HD 6512	     13191.1120      44.68241800000    2.4379400      	  
	HD 6512	     14024.0130      15.32325900000    0.9170840  0.1620 
	HD 6512	     14319.0770       8.00068950000    0.8084120  0.1620 
	HD 6512	     14428.7790       6.18176560000    0.8296590  0.1650 
	HD 6512	     15809.1040     -32.89274400000    0.8086250  0.1620 
	HD 66221	    13014.9570       4.02125000000    5.2150000      	  
	HD 66221	    13015.9580      -5.75272000000    6.0839600      	  
	HD 66221	    13016.9640      -9.15961000000    5.2302300      	  
	HD 66221	    13071.8850       3.40041000000    6.7593900      	  
	HD 66221	    13073.9270       5.83213000000    7.6311600      	  
	HD 66221	    13480.7330      -5.94608000000    9.6757200  0.1420 
	HD 66485	    13694.0480       6.43904000000    0.7309920  0.2100 
	HD 66485	    13696.0310       2.30583000000    0.7458370  0.2120 
	HD 66485	    13725.0280      -5.10230000000    0.8412020  0.2100 
	HD 66485	    13776.7830      -3.63675000000    0.8716240  0.2110 
	HD 6697	     13014.8980      -4.00890000000    2.1651600      	  
	HD 6697	     13015.8110      -1.85714000000    1.9451100      	  
	HD 6697	     13016.8100       0.50475200000    2.0011700      	  
	HD 6697	     13191.1140      -2.24157000000    2.1203500      	  
	HD 6697	     13207.0770      -5.17388000000    1.8982900      	  
	HD 6697	     13208.0700     -12.13790000000    2.0697600      	  
	HD 6697	     14024.0120       8.87144000000    2.0194000  0.1730 
	HD 67346	    13014.9170      20.78790000000    6.3332100      	  
	HD 67346	    13015.9130       8.56818000000    5.8989600      	  
	HD 67346	    13016.9190       9.98634000000    6.1897800      	  
	HD 67346	    13071.8940      -0.28633100000    7.1040800      	  
	HD 67346	    13073.9190      -4.82936000000    7.5632600      	  
	HD 67346	    13369.9040     -41.32640000000    7.8827600  0.1340 
	HD 69056	    13014.9180       0.82921700000    3.5621800      	  
	HD 69056	    13015.9150      -4.13456000000    3.5844300      	  
	HD 69056	    13016.9210      -4.09733000000    3.5660200      	  
	HD 69056	    13071.7840       7.74553000000    4.1984000      	  
	HD 69056	    13073.9180      -2.50304000000    4.0530800      	  
	HD 69056	    13340.1140      -5.23817000000    3.9487500  0.1410 
	HD 69960	    13014.9800       5.70299070000    1.2553500      	  
	HD 69960	    13015.9790      -2.00482640000    1.3311900      	  
	HD 69960	    13016.9840       6.74290760000    1.3485000      	  
	HD 69960	    13071.8390       2.66176900000    1.6870900      	  
	HD 69960	    13369.0750      -4.49963410000    1.0386500  0.1620 
	HD 69960	    13369.9280      -9.32608120000    0.9694170  0.1620 
	HD 69960	    13397.8890       2.20094140000    0.9953300  0.1630 
	HD 69960	    14429.0220       2.36747550000    0.9110120  0.1650 
	HD 69960	    14429.0250       0.42655899000    0.8958720  0.1650 
	HD 69960	    15663.8410       4.60366320000    1.1055100  0.1690 
	HD 71835	    13014.9620      -3.68840000000    4.2181700      	  
	HD 71835	    13015.9630      -0.97796800000    3.3268700      	  
	HD 71835	    13016.9690      -3.65868000000    3.1820300      	  
	HD 71835	    13397.9160       5.09345000000    5.1856900  0.2080 
	HD 71835	    13746.9460       5.40818000000    3.4916800  0.2180 
	HD 72616	    13014.9200       5.29651000000    8.2363400      	  
	HD 72616	    13015.9160     -19.87590000000    7.0585700      	  
	HD 72616	    13016.9230     -15.86270000000    8.2391100      	  
	HD 72616	    13071.8900      11.14350000000    9.4755200      	  
	HD 72616	    13073.9220      19.04290000000   10.2829000      	  
	HD 72616	    13480.7480     -19.83090000000   11.7744000  0.1370 
	HD 73226	    13015.0120     -12.74703800000    1.9381800      	  
	HD 73226	    13016.0030     -10.58881200000    2.0510000      	  
	HD 73226	    13017.0090      -3.32121820000    1.7517900      	  
	HD 73226	    13071.8420       1.93380200000    2.0710700      	  
	HD 73226	    13480.8110      -4.39679400000    1.2657900  0.1520 
	HD 73226	    13693.1220       2.49124410000    0.9172990  0.1510 
	HD 73226	    13693.9960       2.08820050000    0.8577870  0.1510 
	HD 73226	    13695.0240       1.22932360000    0.8522740  0.1510 
	HD 73226	    13696.0790       2.55213640000    0.7929920  0.1510 
	HD 73226	    13697.0910      -3.04581740000    0.9184720  0.1510 
	HD 73226	    14428.0390      -4.65136180000    0.9288410  0.1500 
	HD 73226	    14428.9940      -5.79240380000    0.8911930  0.1500 
	HD 73226	    15174.0270       0.18303914000    1.2562000  0.1490 
	HD 73226	    15663.7940      -5.56917360000    1.2624100  0.1500 
	HD 73226	    15670.8560       0.63682734000    1.3045100  0.1500 
	HD 73226	    16196.1370      -1.94269270000    1.0466100  0.1490 
	HD 73256	    13014.9650     211.68716000000    5.4844300      	  
	HD 73256	    13015.9650    -205.71616000000   10.7048000      	  
	HD 73256	    13016.9710     -31.41737500000   10.5350000      	  
	HD 73256	    13068.9660     108.02742000000    5.8835000      	  
	HD 73256	    13071.7740     -99.80374300000    5.1526000      	  
	HD 73256	    13480.7370      67.03725300000    1.1854900  0.4630 
	HD 73256	    13693.1390     209.76159000000    0.8322280  0.4180 
	HD 73256	    15173.0840     257.20790000000    0.9696400  0.4340 
	HD 73256	    15314.7550    -275.03673000000    1.2621600  0.4730 
	HD 73256	    15522.0510     202.76955000000    1.0240800  0.4880 
	HD 73256	    15613.9700     128.16588000000    1.1766500  0.4770 
	HD 73256	    15634.8960    -111.38087000000    1.2241900  0.4660 
	HD 73256	    15663.8110    -240.36632000000    1.2432900  0.4650 
	HD 73256	    15972.9690     187.50939000000    1.0956800  0.4270 
	HD 73256	    16614.0760    -142.77741000000    0.9827820  0.4410 
	HD 73256	    16614.0860    -135.30686000000    1.0332700  0.4410 
	HD 73256	    16639.0780    -112.51888000000    1.0001400  0.4490 
	HD 73256	    17715.0740     -45.23553400000    1.0379600  0.4150 
	HD 73534	    13014.9220       7.64010180000    1.6088700      	  
	HD 73534	    13015.9180      14.05244000000    1.4461500      	  
	HD 73534	    13016.9240       8.40218670000    1.6482700      	  
	HD 73534	    13071.8880      12.23573600000    1.7866300      	  
	HD 73534	    13369.0430      -8.28009450000    1.1836200  0.1300 
	HD 73534	    13369.9090     -11.04515800000    1.1167200  0.1290 
	HD 73534	    13397.9050      -5.63824950000    1.0611500  0.1290 
	HD 73534	    13746.9320     -14.20828700000    1.3455000  0.1290 
	HD 73534	    13747.9770     -14.05987500000    1.2689700  0.1310 
	HD 73534	    13748.9330     -14.01952000000    1.2217100  0.1290 
	HD 73534	    13749.8620     -20.56930600000    1.2535300  0.1310 
	HD 73534	    13750.8680     -25.84989700000    1.2375400  0.1290 
	HD 73534	    13752.9790     -15.98956900000    0.9703100  0.1300 
	HD 73534	    13775.9450     -13.51363100000    1.0991500  0.1290 
	HD 73534	    13776.8370     -18.60898000000    1.3426800  0.1290 
	HD 73534	    14130.0950      -5.27824760000    1.3944900  0.1280 
	HD 73534	    14428.0530       9.00831200000    1.0932900  0.1300 
	HD 73534	    14428.9980      13.06757400000    1.0883100  0.1290 
	HD 73534	    14779.0730      14.69861900000    1.2128500  0.1290 
	HD 73534	    14780.1230      13.84923200000    1.1945500  0.1290 
	HD 73534	    14806.0180      10.44214300000    1.1612600  0.1300 
	HD 73534	    14807.0420      10.38601800000    1.1192500  0.1290 
	HD 73534	    14808.1320       9.83943570000    1.1540400  0.1300 
	HD 73534	    14809.0710      12.07770900000    1.1553100  0.1290 
	HD 73534	    14810.1520       6.72729480000    1.1029600  0.1290 
	HD 73534	    14811.1330       4.94981650000    1.1521600  0.1300 
	HD 73534	    14838.9690       4.39395570000    1.1363600  0.1300 
	HD 73534	    14846.9490      11.44688900000    1.1620900  0.1280 
	HD 73534	    14865.0680       8.65633920000    1.1583500  0.1300 
	HD 73534	    14867.8710       7.72334630000    1.2193900  0.1300 
	HD 73534	    14929.7840       3.23187460000    1.3047300  0.1300 
	HD 73534	    14963.8310       2.10690050000    1.2799800  0.1300 
	HD 73534	    14983.7610       5.95308190000    1.1204900  0.1300 
	HD 73534	    14984.7510      -0.13315777000    1.1853100  0.1310 
	HD 73534	    15134.1090      -0.10513760000    1.2618400  0.1290 
	HD 73534	    15231.0260     -15.19429600000    1.2887000  0.1310 
	HD 73534	    15491.0750     -25.38384600000    1.0567500  0.1290 
	HD 73534	    15606.0080      -4.53765050000    1.2016700  0.1300 
	HD 73534	    15607.0110      -7.92083990000    1.1234200  0.1300 
	HD 73534	    15663.8300     -11.01481500000    1.1739800  0.1300 
	HD 73534	    15902.0380       1.30221600000    1.1457100  0.1300 
	HD 73534	    16193.1440      17.86056800000    1.0766100  0.1290 
	HD 73534	    16446.7460      14.72108300000    1.2581100  0.1230 
	HD 73534	    16614.0820       4.12655120000    1.0680500  0.1290 
	HD 73534	    16640.9880       9.59898930000    1.1587700  0.1290 
	HD 73534	    17061.9570     -10.50257400000    1.0989800  0.1310 
	HD 73534	    17297.1410      -2.50242400000    1.2122100  0.1320 
	HD 73534	    17672.1460       6.37196230000    1.1286700  0.1300 
	HD 7510	     13982.0290      -1.35283950000    0.7465170  0.1720 
	HD 7510	     13982.9780      -0.54182149000    0.7327270  0.1740 
	HD 7510	     13983.9220      -3.48794080000    0.7860640  0.1730 
	HD 7510	     14428.8170       3.69864690000    0.9077310  0.1720 
	HD 75576	    13015.0180       8.22040000000    4.5984400      	  
	HD 75576	    13016.0170      -3.86386000000    4.0019300      	  
	HD 75576	    13017.0130       0.18637500000    4.4149700      	  
	HD 75576	    13071.8450      -4.76377000000    5.8315800      	  
	HD 75576	    13483.8000      -0.33292000000    5.2489000  0.1520 
	HD 75784	    13014.9240     -30.98901500000    1.4401700      	  
	HD 75784	    13015.9200     -35.80277400000    1.4083500      	  
	HD 75784	    13016.9260     -25.94672500000    1.4420600      	  
	HD 75784	    13071.8870     -46.46591300000    1.5864800      	  
	HD 75784	    13369.0450     -32.62986000000    0.9981470  0.1330 
	HD 75784	    13369.9120     -37.66620600000    1.0684500  0.1330 
	HD 75784	    13397.9010     -44.97222800000    0.8140710  0.1330 
	HD 75784	    13398.8610     -47.70902500000    0.9341000  0.1330 
	HD 75784	    14428.0500      13.46243100000    0.8870870  0.1330 
	HD 75784	    14429.0010      12.24517200000    0.9019310  0.1320 
	HD 75784	    14839.0400      23.19834800000    1.1078900  0.1340 
	HD 75784	    14867.8770      21.39763100000    1.1764100  0.1330 
	HD 75784	    15164.0800      39.43792500000    1.0293900  0.1320 
	HD 75784	    15198.9820      25.63831500000    0.9985660  0.1320 
	HD 75784	    15231.9940      24.30070700000    0.9748630  0.1310 
	HD 75784	    15260.7750      25.76410200000    1.0067300  0.1340 
	HD 75784	    15501.0660      25.61662600000    1.0670600  0.1330 
	HD 75784	    15522.0040      16.37229500000    1.0176500  0.1340 
	HD 75784	    15606.0110      -2.63624100000    1.0205800  0.1340 
	HD 75784	    15613.0130      -6.61654520000    1.0361500  0.1330 
	HD 75784	    15633.8480      12.74250400000    1.0074600  0.1350 
	HD 75784	    15663.8360      19.78951600000    0.9427560  0.1330 
	HD 75784	    15668.8320      16.04900200000    1.0372800  0.1330 
	HD 75784	    15670.7780      22.48042100000    0.9110680  0.1330 
	HD 75784	    15672.8360      20.76965500000    0.9581140  0.1330 
	HD 75784	    15697.7440      30.59805300000    1.0255800  0.1330 
	HD 75784	    15723.7400      39.60231100000    1.0821900  0.1320 
	HD 75784	    15842.1220       5.80378200000    1.0670500  0.1340 
	HD 75784	    15843.0910       7.34069600000    1.1345900  0.1000 
	HD 75784	    15879.0680      -9.90373010000    0.9441500  0.1330 
	HD 75784	    15902.0400     -12.98860500000    0.9048790  0.1330 
	HD 75784	    15902.9940     -10.34834500000    1.0032500  0.1330 
	HD 75784	    15945.0260     -12.43292700000    1.0888400  0.1320 
	HD 75784	    15973.0360      -2.11273500000    1.0830700  0.1340 
	HD 75784	    16027.8580      21.13861500000    0.9952980  0.1330 
	HD 75784	    16193.1420     -13.59532500000    0.9576020  0.1330 
	HD 75784	    16203.1420     -24.80153600000    0.9910950  0.1320 
	HD 75784	    16318.8820     -21.43195000000    0.8989240  0.1330 
	HD 75784	    16638.0100     -35.83850600000    1.0492000  0.1330 
	HD 75784	    16674.8590     -30.56120900000    1.3719900  0.1350 
	HD 75784	    16708.9340     -21.37905400000    1.0847400  0.1340 
	HD 75784	    17199.7400     -36.23046200000    1.0784100  0.1190 
	HD 75784	    17299.1480     -57.66204400000    1.1445800  0.1350 
	HD 75784	    17716.1430     -31.27863100000    0.9793260  0.1360 
	HD 75898	    13014.9460      87.47922400000    2.1086300      	  
	HD 75898	    13015.9450      83.39527100000    1.9495400      	  
	HD 75898	    13016.9500      87.95182000000    2.2167100      	  
	HD 75898	    13071.8500      62.49838900000    2.4672200      	  
	HD 75898	    13398.0590      67.75752700000    1.2925100  0.1430 
	HD 75898	    13480.8120      47.03459300000    1.5376400  0.1430 
	HD 75898	    13724.0600     -32.30545400000    1.1978700  0.1460 
	HD 75898	    13747.0230      -4.91647100000    1.6891500  0.1490 
	HD 75898	    13747.9550      -2.03410000000    1.5608200  0.1500 
	HD 75898	    13748.9200       8.00510130000    1.6480500  0.1490 
	HD 75898	    13749.8560      -2.34068700000    1.3576000  0.1480 
	HD 75898	    13750.8640     -10.95877700000    1.5602800  0.1480 
	HD 75898	    13752.9700      -0.02813475300    1.2728900  0.1450 
	HD 75898	    13775.9270      32.49228200000    1.3319300  0.1470 
	HD 75898	    13776.9430      33.94726700000    1.7308100  0.1470 
	HD 75898	    13841.8110      57.15100200000    1.6564300  0.1480 
	HD 75898	    14083.9860     -75.46103700000    1.2248100  0.1440 
	HD 75898	    14084.9160     -72.41834400000    1.3709900  0.1430 
	HD 75898	    14086.1070     -77.03963400000    1.3896300  0.1440 
	HD 75898	    14129.9860     -54.22606100000    1.3871500  0.1470 
	HD 75898	    14428.0420     -43.45789600000    1.2806900  0.1480 
	HD 75898	    14429.0500     -46.95536800000    1.2533200  0.1480 
	HD 75898	    14492.9710     -69.31764700000    1.5277900  0.1480 
	HD 75898	    14545.9020     -64.73999300000    1.3351400  0.1480 
	HD 75898	    14927.8820     -87.64310900000    1.5184300  0.1500 
	HD 75898	    14954.8480     -76.46890100000    1.3493100  0.1490 
	HD 75898	    14987.7460     -46.31941000000    1.4519600  0.1500 
	HD 75898	    15173.0290      38.73743700000    1.3936200  0.1590 
	HD 75898	    15189.0370      35.41622900000    1.5606100  0.1570 
	HD 75898	    15196.9630      23.01530200000    1.4957100  0.1540 
	HD 75898	    15198.9760      20.37044200000    1.4546600  0.1550 
	HD 75898	    15229.8830       3.75694840000    1.3728300  0.1560 
	HD 75898	    15261.9220     -18.59081200000    1.4639600  0.1540 
	HD 75898	    15285.9190     -39.10474400000    1.4075500  0.1550 
	HD 75898	    15342.7610     -58.34815000000    1.3718200  0.1510 
	HD 75898	    15490.1440      28.28269900000    1.4749100  0.1490 
	HD 75898	    15543.1230      55.25977600000    1.4752200  0.1520 
	HD 75898	    15585.0010      40.68152500000    1.3380400  0.1500 
	HD 75898	    15607.9640      40.10145900000    2.7389800  0.1500 
	HD 75898	    15633.9200      19.67294600000    1.5456500  0.1500 
	HD 75898	    15668.7500     -10.56651700000    1.2706900  0.1490 
	HD 75898	    15668.8350      -7.52662270000    1.2798700  0.1490 
	HD 75898	    15707.7370     -36.00098900000    1.3714800  0.1450 
	HD 75898	    15852.1400      -4.53304830000    1.4186300  0.1510 
	HD 75898	    15871.0700      15.48599800000    2.0038800  0.1550 
	HD 75898	    15880.1380      17.19832300000    1.5339700  0.1550 
	HD 75898	    15904.1160      44.21316100000    1.4047900  0.1540 
	HD 75898	    15967.9390      66.68182900000    1.3297200  0.1550 
	HD 75898	    15999.7860      65.58258400000    1.5027400  0.1550 
	HD 75898	    16073.7630      24.40423200000    1.3891100  0.1580 
	HD 75898	    16195.1440     -45.63667300000    1.5738600  0.1570 
	HD 75898	    16446.7500      48.89638800000    1.4463800  0.1460 
	HD 75898	    16709.9940      23.31348200000    1.4754000  0.1520 
	HD 75898	    17058.8650     -30.49858800000    1.5483900  0.1510 
	HD 75898	    17355.1690      32.90316100000    1.5030400  0.1460 
	HD 75898	    17764.9080      58.27031300000    1.4642100  0.1550 
	HD 76617	    13015.0200      -1.82469000000    5.9364700      	  
	HD 76617	    13016.0210     -12.75290000000    5.4129300      	  
	HD 76617	    13017.0180     -22.18760000000    4.8997100      	  
	HD 76617	    13071.8470      25.76600000000    7.8255200      	  
	HD 76780	    13015.0130       1.21245000000    2.8532900      	  
	HD 76780	    13016.0190      -0.15631300000    2.7801900      	  
	HD 76780	    13017.0160      -3.72127000000    3.1365000      	  
	HD 76780	    13071.8960      20.85330000000    4.0062500      	  
	HD 76780	    13480.8100      -5.01549000000    3.5343500  0.1960 
	HD 77519	    13014.9690       4.85339000000    4.5031700      	  
	HD 77519	    13015.9700       5.80979000000    5.0334800      	  
	HD 77519	    13016.9750      -0.57135200000    5.0894100      	  
	HD 77519	    13071.8800     -15.71620000000    7.2767500      	  
	HD 78277	    13015.0240       2.37955000000    5.1073200      	  
	HD 78277	    13016.0240      -0.50833200000    4.4349400      	  
	HD 78277	    13017.0210      -3.33428000000    4.1888200      	  
	HD 78277	    13071.8630      -7.94313000000    7.7940400      	  
	HD 78277	    13480.8140      -4.56802000000    9.0527400  0.1310 
	HD 78752	    13015.0650      -7.20284000000    4.9038900      	  
	HD 78752	    13016.0950      -3.56706000000    5.0110400      	  
	HD 78752	    13017.0700      -5.18937000000    4.7778400      	  
	HD 78752	    13068.9580      19.43130000000   12.3740000      	  
	HD 78752	    13480.7450      12.29440000000    5.7708900  0.1310 
	HD 79498	    13015.0260       0.57098675000    3.3507600      	  
	HD 79498	    13016.0260      -3.95162680000    2.5661700      	  
	HD 79498	    13017.0230     -10.59637900000    3.2581700      	  
	HD 79498	    13071.8610      -6.44406600000    3.9649000      	  
	HD 79498	    13480.8160       6.55431230000    0.1999810  0.1410 
	HD 79498	    16586.1430      -5.66146890000    0.1976850  0.1390 
	HD 79498	    16638.0630      -6.38966510000    0.1799450  0.1390 
	HD 804	      13200.1010      -3.07044000000    2.2938500      	  
	HD 804	      13208.0620       3.00052000000    1.9111100      	  
	HD 804	      13693.8590      -1.93650000000    1.1781300  0.1560 
	HD 804	      13694.8600      -5.05629000000    1.0793500  0.1560 
	HD 804	      13695.6950      -3.69640000000    1.0448700  0.1550 
	HD 804	      13696.7330      -4.61937000000    1.1367800  0.1560 
	HD 81505	    13015.0300      -2.59427000000    3.6358900      	  
	HD 81505	    13016.0280      -9.20000000000    3.2392700      	  
	HD 81505	    13017.0280      -2.02809000000    3.4350500      	  
	HD 81505	    13071.8590      -0.91254400000    5.4582000      	  
	HD 81505	    13480.8180       0.78059700000    5.5378100  0.1520 
	HD 834	      13014.7230      -5.80792000000    1.6422800      	  
	HD 834	      13015.7240      -7.59842000000    1.6896300      	  
	HD 834	      13016.7250      -3.04858000000    1.6621300      	  
	HD 834	      13191.1040      -5.77911000000    1.8793500      	  
	HD 834	      13198.1380      -8.70358000000    2.0707700      	  
	HD 834	      14023.9820      12.44470000000    1.8844700  0.1510 
	HD 8446	     13014.7330      -3.68065000000    1.9624500      	  
	HD 8446	     13015.7370     -15.25610000000    1.9210900      	  
	HD 8446	     13016.7390      -9.82377000000    2.0193300      	  
	HD 8446	     13191.1150      11.85790000000    2.8560800      	  
	HD 8446	     14023.9930      -3.63129000000    2.4874200  0.1540 
	HD 8446	     14084.8000      -4.76659000000    1.9803800  0.1560 
	HD 8446	     14085.9120      -2.75273000000    1.7477300  0.1530 
	HD 84501	    13015.0620       8.46003000000    3.1340600      	  
	HD 84501	    13016.0930       3.64263000000    2.9882500      	  
	HD 84501	    13017.0680       3.90268000000    2.9885400      	  
	HD 84501	    13068.9550       0.02360060000    4.3987000      	  
	HD 84501	    13480.7390     -19.94140000000    4.8561200  0.1360 
	HD 84703	    13014.9740       0.87702600000    4.7112700      	  
	HD 84703	    13015.9710      -4.63833000000    4.1582500      	  
	HD 84703	    13016.9780      -4.20757000000    4.2729700      	  
	HD 84703	    13071.8770       7.98341000000    5.3861600      	  
	HD 84703	    13480.7520      -1.29559000000    5.4646500  0.1380 
	HD 85689	    13777.9320       4.21515430000    2.0359400  0.1760 
	HD 85689	    13778.9380       2.91675070000    2.2114200  0.1770 
	HD 85689	    13779.9340    -110.85208000000    2.2578400  0.1780 
	HD 85689	    13806.9050       7.51264220000    2.1688800  0.1770 
	HD 85689	    13837.7720     -10.73651500000    2.8606100  0.1770 
	HD 85689	    13841.8130       0.18777076000    2.3553500  0.1760 
	HD 85689	    14084.0960       3.43846290000    1.6340500  0.1770 
	HD 85689	    14084.9920      13.16645100000    1.8015000  0.1760 
	HD 85689	    14130.0580       2.76568020000    2.0651700  0.1780 
	HD 85689	    14130.9380       0.90692674000    2.2283300  0.1770 
	HD 85689	    14138.9380      -6.34853180000    2.3047600  0.1760 
	HD 85689	    14428.1100      11.23105200000    2.1481200  0.1770 
	HD 85689	    14429.0080       8.04036110000    1.8200700  0.1770 
	HD 85689	    14839.0430       4.19455130000    2.0650800  0.1770 
	HD 85689	    14865.0660       4.54553800000    1.8655000  0.1780 
	HD 85689	    15174.0620       9.32295650000    1.7104000  0.1760 
	HD 85689	    15188.1020       7.41928550000    2.0515700  0.1770 
	HD 85689	    15199.0240      -1.94078060000    1.9924600  0.1780 
	HD 85689	    15229.8880       2.75188100000    1.9299400  0.1770 
	HD 85689	    15260.9430      -4.27293940000    1.9127600  0.1780 
	HD 85689	    15522.0270      13.55363900000    1.9895100  0.1780 
	HD 86081	    13694.1560    -180.14497000000    1.8959500  0.1620 
	HD 86081	    13695.1550     121.95597000000    1.8055600  0.1630 
	HD 86081	    13697.1550      44.08891300000    2.1734900  0.1670 
	HD 86081	    13746.9910     139.42160000000    1.6388900  0.1640 
	HD 86081	    13747.9970    -191.97290000000    1.6448800  0.1630 
	HD 86081	    13748.9360     188.20222000000    1.3994100  0.1640 
	HD 86081	    13749.8910    -221.29580000000    1.4671400  0.1640 
	HD 86081	    13750.9070     174.43608000000    1.2175600  0.1640 
	HD 86081	    13750.9360     180.38255000000    1.1434900  0.1640 
	HD 86081	    13751.8830    -184.22947000000    1.0894500  0.1640 
	HD 86081	    13751.9370    -212.98266000000    2.0271900  0.1640 
	HD 86081	    13752.9480     151.48637000000    1.3484200  0.1650 
	HD 86081	    13752.9860     159.26685000000    1.1813400  0.1640 
	HD 86081	    13753.0600     187.87659000000    1.2030300  0.1640 
	HD 86081	    13753.1240     188.33760000000    1.2359600  0.1640 
	HD 86081	    13753.9120    -134.11935000000    1.5984200  0.1640 
	HD 86081	    13753.9340    -145.78723000000    1.2372600  0.1640 
	HD 86081	    13753.9620    -155.90132000000    1.1571100  0.1640 
	HD 86081	    13754.0330    -185.67195000000    1.1576000  0.1640 
	HD 86081	    13754.0690    -197.65885000000    1.1491900  0.1630 
	HD 86081	    13775.8970    -152.47283000000    1.7715100  0.1650 
	HD 86081	    13776.8350     172.36657000000    1.7561500  0.1630 
	HD 86081	    13777.9200    -200.67618000000    1.7609400  0.1640 
	HD 86081	    13778.9270     183.24065000000    1.8285800  0.1670 
	HD 86081	    13779.9250    -216.33968000000    1.8471900  0.1660 
	HD 86081	    13781.0640     180.51593000000    1.9163500  0.1650 
	HD 86081	    14428.1330     -56.00845600000    1.3657500  0.1590 
	HD 86081	    15173.0890      56.61898400000    1.5308700  0.1580 
	HD 86081	    15557.0400      19.63803300000    1.7764300  0.1620 
	HD 86081	    15634.9130      37.44880200000    1.6001500  0.1630 
	HD 86081	    15878.1140     177.00379000000    2.0339600  0.1570 
	HD 86081	    15878.1310     185.92112000000    1.7941300  0.1570 
	HD 86081	    15902.0410      84.70283200000    1.7386200  0.1570 
	HD 86081	    15903.0220    -179.17258000000    1.9197900  0.1570 
	HD 86081	    15904.1510      92.79149000000    1.7664800  0.1560 
	HD 86081	    15904.9910    -213.82662000000    1.9099900  0.1560 
	HD 86081	    15990.8970     -55.39106700000    2.2640600  0.1590 
	HD 86081	    16019.9380    -100.13207000000    1.9611400  0.1560 
	HD 86081	    16027.8170     189.39774000000    1.8425800  0.1580 
	HD 86081	    16614.1070     -10.97019000000    1.5019400  0.1540 
	HD 86081	    16641.0160      62.49149000000    1.4968100  0.1560 
	HD 87001	    13777.8380      -0.43867300000    0.9769960  0.1480 
	HD 87001	    13778.8370      -5.36304000000    0.9394130  0.1480 
	HD 87001	    13779.8540       5.80262000000    1.0558300  0.1470 
	HD 88133	    13014.9480     -20.90829500000    2.0318100      	  
	HD 88133	    13015.9470      24.49720800000    2.0576400      	  
	HD 88133	    13016.9530      21.60794100000    1.9083000      	  
	HD 88133	    13044.0880      22.77404800000    1.6265600      	  
	HD 88133	    13044.8690     -23.00951400000    1.4625200      	  
	HD 88133	    13045.8430     -30.10794100000    1.4210300      	  
	HD 88133	    13046.0810     -18.91194900000    1.5153500      	  
	HD 88133	    13069.0160     -26.79091600000    1.8942700      	  
	HD 88133	    13071.7880       8.13417830000    1.9190200      	  
	HD 88133	    13072.0210      -4.34183490000    2.0113200      	  
	HD 88133	    13073.9500      25.35427100000    1.9614900      	  
	HD 88133	    13076.9480      -7.13256060000    2.5970300      	  
	HD 88133	    13153.7600      11.14469200000    1.6255000      	  
	HD 88133	    13179.7540      10.65699800000    1.6998000      	  
	HD 88133	    13195.7480     -22.18777500000    1.4913600      	  
	HD 88133	    13197.7620      37.61315900000    1.5250400      	  
	HD 88133	    13199.7510      -8.82732380000    1.4582700      	  
	HD 88133	    13339.1270     -29.04044200000    0.9232520  0.1340 
	HD 88133	    13369.1600      -8.49436650000    0.8993310  0.1340 
	HD 88133	    13478.8990     -25.57427200000    0.7776410  0.1340 
	HD 88133	    13483.9200      31.91114000000    0.7220700  0.1340 
	HD 88133	    13806.9900     -32.66642000000    1.2022000  0.1340 
	HD 88133	    13841.8810      -2.31950490000    1.0439400  0.1350 
	HD 88133	    14428.1250     -25.97586400000    1.0034900  0.1340 
	HD 88133	    14634.7590      31.72835000000    0.9089180  0.1350 
	HD 88133	    14638.7410      34.94376300000    1.0094600  0.1350 
	HD 88133	    14641.7620      31.00873000000    1.0709100  0.1350 
	HD 88133	    15164.1150      28.35454900000    1.0964700  0.1350 
	HD 88133	    15380.7400     -17.90905900000    1.0150000  0.1330 
	HD 88133	    15522.1410       3.90349880000    1.0436800  0.1340 
	HD 88133	    15557.0440      30.65084300000    1.0098600  0.1330 
	HD 88133	    15608.0040      27.75257700000    1.0902900  0.1330 
	HD 88133	    15613.0030     -29.29986800000    1.4580800  0.1340 
	HD 88133	    15633.7910     -28.96613300000    1.1011400  0.1340 
	HD 88133	    15663.9280     -10.29056100000    0.9265180  0.1340 
	HD 88133	    15667.9630     -25.34810500000    0.8955260  0.1340 
	HD 88133	    15670.8210      -4.84513220000    0.9276410  0.1320 
	HD 88133	    15671.7970     -23.04558200000    0.8453120  0.1330 
	HD 88133	    15672.8400      32.83468300000    0.9690140  0.1330 
	HD 88133	    15673.7870      22.29008700000    0.9244680  0.1340 
	HD 88133	    15697.7480      20.21219900000    1.0368800  0.1330 
	HD 88133	    15698.7920     -29.95674800000    0.9936080  0.1330 
	HD 88133	    15700.8270      34.32163600000    1.0197900  0.1350 
	HD 88133	    15703.7370      30.44895100000    0.9437180  0.1330 
	HD 88133	    15704.7390       0.97605748000    0.9379870  0.1310 
	HD 88133	    15705.7340     -30.13607100000    0.9395290  0.1340 
	HD 88133	    15722.7610     -29.49517600000    0.9509960  0.1340 
	HD 88133	    15723.7440      17.59468200000    0.9005200  0.1320 
	HD 88133	    15728.7490       0.06557571700    1.0105800  0.1330 
	HD 88133	    15879.0920      -8.88424120000    0.9997240  0.1330 
	HD 88133	    16110.7450      17.06404800000    1.0951600  0.1260 
	HD 88133	    16614.1340     -29.49349900000    1.1979300  0.1340 
	HD 88133	    16637.9990     -34.23090600000    1.0933700  0.1350 
	HD 88133	    17209.7430      26.22850200000    1.0697100  0.1340 
	HD 88133	    17354.1580      -1.59913950000    0.9554120  0.1330 
	HD 88133	    17520.7870      35.45281200000    0.8498810  0.1330 
	HD 88133	    17569.7380     -24.50964100000    1.0702800  0.1340 
	HD 88133	    17704.1490     -10.49682100000    1.2754200  0.1360 
	HD 88133	    17717.0920     -27.96133800000    1.0426600  0.1340 
	HD 88133	    17764.9450     -29.08550600000    1.0792300  0.1330 
	HD 8828	     13014.7600       7.63834960000    2.0401700      	  
	HD 8828	     13015.7620       1.64173710000    2.0127200      	  
	HD 8828	     13016.7670      -3.80272090000    2.1676300      	  
	HD 8828	     13239.0010       0.88804169000    1.4434500  0.1650 
	HD 8828	     13603.0410       1.37945250000    1.3991900  0.1660 
	HD 8828	     13604.1030       7.13945430000    1.9573700  0.1650 
	HD 8828	     13927.1010       1.59763210000    1.1270300  0.1650 
	HD 8828	     13928.1180      -1.84176480000    1.3144000  0.1650 
	HD 8828	     14305.1120      -0.26794119000    1.1834100  0.1660 
	HD 8828	     14306.1320      -3.18045430000    0.9782410  0.1650 
	HD 8828	     14307.1110      -4.03321420000    1.0112500  0.1660 
	HD 8828	     14308.1230       1.08256420000    1.0551900  0.1650 
	HD 8828	     14309.1160      -2.63592360000    0.9720260  0.1660 
	HD 8828	     14310.1160      -2.07133290000    1.0091000  0.1650 
	HD 8828	     14311.1010      -1.17156610000    0.8535970  0.1660 
	HD 8828	     14312.1030      -1.14881790000    0.9911070  0.1660 
	HD 8828	     14313.0980      -3.69946990000    1.0770700  0.1660 
	HD 8828	     14314.1000       1.70141240000    1.1121600  0.1650 
	HD 8828	     14315.1140      -5.27815080000    1.0967400  0.1660 
	HD 8828	     14336.9630      -6.44730180000    1.6218000  0.1660 
	HD 8828	     14429.9720      -0.29925529000    1.5399700  0.1650 
	HD 8828	     14430.8100       0.39284818000    1.5064900  0.1660 
	HD 8828	     14454.8220       1.72356390000    1.5819200  0.1640 
	HD 8828	     14455.8470       2.83707960000    1.5920700  0.1660 
	HD 8828	     14456.8410       3.25400450000    1.5925800  0.1650 
	HD 8828	     14673.0310      -0.85926462000    0.9912590  0.1660 
	HD 8828	     14674.0060      -6.30117590000    1.1434500  0.1660 
	HD 8828	     14676.0250      -3.78111990000    1.1071400  0.1650 
	HD 8828	     14676.0290      -0.73069091000    0.9721260  0.1650 
	HD 8828	     15500.9720       3.48329690000    1.5832300  0.1660 
	HD 8828	     16525.0940      -1.79129040000    1.7812600  0.1650 
	HD 8859	     13014.7280       7.32532000000    3.0842100      	  
	HD 8859	     13015.7300      -0.64195400000    3.1561400      	  
	HD 8859	     13016.7340      -4.60544000000    3.0726200      	  
	HD 8859	     13238.9880      -1.57892000000    6.3202100  0.1700 
	HD 88656	    13015.0700    -115.93431000000    7.3156900      	  
	HD 88656	    13016.0990    -127.22765000000    8.0210800      	  
	HD 88656	    13017.0750    -104.76763000000    8.2982800      	  
	HD 88656	    13068.9510    -204.00423000000   15.5217000      	  
	HD 88656	    13397.9380     -15.15301200000    1.2194900  0.4610 
	HD 88656	    13746.9660      -4.07851540000    2.7113000  0.4470 
	HD 88656	    14084.1090       0.58034739000    1.2221000  0.4910 
	HD 88656	    14085.0470      -5.60948540000    1.3743400  0.4870 
	HD 88656	    14139.0190      -4.33436070000    1.3220500  0.5010 
	HD 88656	    14839.1150      14.63470000000    1.2499500  0.5220 
	HD 88656	    15670.8050      -0.13140992000    1.0838500  0.4980 
	HD 8912	     13014.7310       5.03237110000    2.6117200      	  
	HD 8912	     13015.7340       1.04110680000    2.7553100      	  
	HD 8912	     13016.7370      -3.31969490000    2.6124400      	  
	HD 8912	     13238.9940  -16994.87100000000    7.2623500  0.3230 
	HD 8912	     13981.9920  -16989.62900000000    6.7620900  0.3630 
	HD 8939	     13200.1130       1.24589000000    0.7593260      	  
	HD 8939	     13208.0720      -1.75902000000    0.7390180      	  
	HD 8939	     14023.8230      -8.06185000000    0.8316770  0.1040 
	HD 89454	    13015.0720      -4.12121000000    5.3043000      	  
	HD 89454	    13016.1010     -12.00740000000    4.2657300      	  
	HD 89454	    13017.0780      -3.37600000000    4.3655100      	  
	HD 89454	    13068.9870      -8.86402000000    7.2699600      	  
	HD 89454	    13397.9490       5.51909000000    6.9920300  0.2250 
	HD 89454	    13753.9930       0.16417800000    5.8268500  0.2440 
	HD 8956	     13014.7590   -2804.73000000000   18.5414000      	  
	HD 8956	     13191.1170    7133.99000000000  312.8420000      	  
	HD 8956	     13208.0740    2726.98000000000   15.9227000      	  
	HD 89793	    13777.9300      -0.42659153000    0.9644820  0.1810 
	HD 89793	    13778.9460       5.22603680000    1.0090400  0.1820 
	HD 89793	    13779.9390     -12.45047700000    1.2961500  0.1820 
	HD 89793	    14867.8810       9.27052940000    1.2385400  0.1820 
	HD 89793	    15663.9260      -3.71597470000    1.2623200  0.1770 
	HD 90054	    13015.0770      -5.67787000000    1.9345800      	  
	HD 90054	    13016.1050      -8.71490000000    1.7620000      	  
	HD 90054	    13017.0820      -6.30762000000    1.9851600      	  
	HD 90054	    13044.1400     -10.03850000000    1.6122900      	  
	HD 90054	    13045.8590     -12.15040000000    1.5473200      	  
	HD 90054	    13069.0080       3.13079000000    2.1970000      	  
	HD 90054	    13478.9080      -1.85946000000    1.7119300  0.1540 
	HD 90211	    13015.0790      -2.03595000000    4.4999000      	  
	HD 90211	    13016.1070     -10.02420000000    4.4871900      	  
	HD 90211	    13017.0830      -8.36331000000    4.3216300      	  
	HD 90211	    13069.0100       7.03406000000    6.2615900      	  
	HD 90211	    13478.9090       8.09804000000    5.4108700  0.1420 
	HD 90323	    13015.0820       9.21412000000    4.7030400      	  
	HD 90323	    13016.1090      -3.05849000000    4.6008800      	  
	HD 90323	    13017.0880      -1.63932000000    3.9013800      	  
	HD 90323	    13068.9850       5.04416000000    7.0991600      	  
	HD 90323	    13478.9110     -14.86020000000    6.7628900  0.1460 
	HD 9081	     13014.9020     -10.60550000000    1.6910300      	  
	HD 9081	     13015.8140      -2.00443000000    1.7745000      	  
	HD 9081	     13016.8120       0.47496200000    1.5534100      	  
	HD 9081	     13191.1190       2.64995000000    2.2921300      	  
	HD 9081	     14024.0080       8.71174000000    1.9006900  0.1640 
	HD 9113	     13200.0870      15.41960000000    4.4849600      	  
	HD 9113	     13207.0980     -17.97560000000    3.4807200      	  
	HD 9113	     13208.0800     -10.06910000000    3.8320800      	  
	HD 9113	     13604.1060       4.18109000000    5.0441100  0.1700 
	HD 9113	     14129.7380     -13.65480000000    3.3678500  0.1660 
	HD 9113	     14130.8000       3.94775000000    3.9154300  0.1620 
	HD 91702	    13777.8600       8.03813000000    1.4300200  0.1930 
	HD 91702	    13778.8720       1.46692000000    1.1883200  0.1920 
	HD 91702	    13779.8840      -9.50004000000    1.5769800  0.1920 
	HD 91876	    13015.0380      22.20786600000    3.0874500      	  
	HD 91876	    13016.0580      79.01432300000    6.4558000      	  
	HD 91876	    13017.0330      25.96743300000    3.2080700      	  
	HD 91876	    13044.0920      15.37643700000    2.3883700      	  
	HD 91876	    13044.8730      12.31738600000    2.2163600      	  
	HD 91876	    13045.8340      16.71257300000    1.9449600      	  
	HD 91876	    13046.0850      16.54642800000    2.3147700      	  
	HD 91876	    13069.0140      19.33388000000    3.1736000      	  
	HD 91876	    13071.8680      13.42756200000    2.9649800      	  
	HD 91876	    13072.0180      15.23208900000    3.1094700      	  
	HD 91876	    13073.9480      32.95104500000    3.1695100      	  
	HD 91876	    13478.9140      -4.62541830000    2.0056500  0.1790 
	HD 91876	    13931.7560       9.37423570000    1.4708900  0.1760 
	HD 91876	    13932.7530      -0.62140727000    1.7776800  0.1800 
	HD 91876	    13934.7360      -5.10806920000    1.9941100      	  
	HD 91876	    15663.9210       1.84484470000    1.4103800  0.1700 
	HD 92320	    13777.8740    -123.44100000000    1.1025000  0.2020 
	HD 92320	    13778.8860       7.48854000000    1.1277100  0.2030 
	HD 92320	    13779.8940     115.95100000000    1.3059800  0.2020 
	HD 93215	    13777.8660      -0.14810700000    1.2474700  0.2410 
	HD 93215	    13778.8880       1.89277000000    1.2199400  0.2440 
	HD 93215	    13779.8970      -1.75526000000    1.3747500  0.2450 
	HD 93849	    13015.0860       3.28342000000    5.2093900      	  
	HD 93849	    13016.1140       7.40517000000    5.2557600      	  
	HD 93849	    13017.0920      -0.05140020000    5.3275500      	  
	HD 93849	    13068.9790       2.03614000000    8.7358900      	  
	HD 93849	    13478.9190      -6.16771000000    8.2249700  0.1390 
	HD 93932	    13015.0880      -5.81024000000    2.8738100      	  
	HD 93932	    13016.1160      -1.42605000000    3.0092500      	  
	HD 93932	    13017.0930      -9.18083000000    2.7469400      	  
	HD 93932	    13068.9910       5.56306000000    3.3234700      	  
	HD 93932	    13073.9360       0.50594400000    3.8571000      	  
	HD 93932	    13478.9210       5.63195000000    3.3344000  0.1420 
	HD 94375	    13015.0930      -2.05872000000    6.1921200      	  
	HD 94375	    13016.1190      10.22670000000    5.1708000      	  
	HD 94375	    13017.0970       3.60594000000    5.6584900      	  
	HD 94375	    13068.9810      -1.58247000000    6.4420800      	  
	HD 94375	    13073.9340      -8.70438000000    7.6090700      	  
	HD 94375	    13478.9230       4.95463000000    7.0190200  0.1470 
	HD 95088	    13777.8780     -11.93026400000    1.3258300  0.2390 
	HD 95088	    13778.8970      -9.40032370000    1.3079500  0.2330 
	HD 95088	    13779.9040      94.11411900000    2.6216000  0.2250 
	HD 95088	    13837.9040      -9.85020950000    2.6634600  0.2080 
	HD 95088	    13837.9110      -8.26551400000    1.3920800  0.2080 
	HD 95088	    13841.8400      -9.43781790000    1.2150000  0.2150 
	HD 95088	    13931.7520      -5.00545700000    1.2973300  0.2190 
	HD 95088	    13932.7550      -9.06344240000    1.3857700  0.2190 
	HD 95088	    13933.7860      -5.07342800000    1.3361600  0.2210 
	HD 95088	    14429.0940      -4.26064480000    1.2034000  0.1990 
	HD 95088	    14634.8130      -9.03421800000    1.0555700  0.1980 
	HD 95088	    14639.7550     -11.85557900000    1.0339300  0.1990 
	HD 95088	    14641.7680     -10.93290500000    1.1893800  0.1970 
	HD 95088	    15173.1530      -8.75233100000    1.1442400  0.2080 
	HD 95088	    15188.0840      -0.48016744000    1.0996600  0.2200 
	HD 95088	    15189.1620     -11.66952800000    1.2677500  0.2200 
	HD 95088	    15260.9120     -18.48573000000    1.2220700  0.2120 
	HD 95088	    15501.1440      -1.08529290000    1.1533100  0.2270 
	HD 95088	    15663.8710      14.98170400000    1.1951600  0.2470 
	HD 95088	    15879.1190     -14.82100000000    1.1037900  0.1950 
	HD 95088	    15903.0410       8.86729930000    1.1142800  0.2330 
	HD 95088	    16710.0920      18.13887900000    1.1224200  0.2570 
	HD 95622	    13777.9400      -3.57958600000    1.8650900  0.1770 
	HD 95622	    13779.9590       1.86396360000    1.9804100  0.1770 
	HD 95622	    13781.0710      41.00526800000    3.1424200  0.1790 
	HD 95622	    13806.9870      -3.96606660000    2.3062600  0.1790 
	HD 95622	    13841.8170      -9.49159400000    2.1514200  0.1770 
	HD 95622	    13931.7800      -8.59836200000    2.0209500  0.1740 
	HD 95622	    14085.0340     -11.18642300000    2.1500700  0.1770 
	HD 95622	    14139.0600     -14.58384000000    2.0452000  0.1770 
	HD 95622	    14216.8790      -4.10432670000    1.6767200  0.1790 
	HD 95622	    15173.1110      -3.39874730000    1.8914100  0.1820 
	HD 95622	    15663.9080       1.17363570000    2.0913300  0.1840 
	HD 96108	    13015.1080       3.77064000000    6.4860400      	  
	HD 96108	    13016.1250       4.77193000000   15.4853000      	  
	HD 96108	    13017.1120       1.68722000000    6.4766200      	  
	HD 96108	    13069.0030     -12.99450000000    8.4449900      	  
	HD 96108	    13369.1280      -8.15055000000    6.9334000  0.1420 
	HD 96167	    13015.1100     -16.70276000000    1.9886200      	  
	HD 96167	    13016.1270     -20.80590100000    1.8184700      	  
	HD 96167	    13017.1140     -19.48735900000    1.9775600      	  
	HD 96167	    13044.1490     -10.98639800000    1.4830200      	  
	HD 96167	    13046.0170     -15.86502900000    1.6208400      	  
	HD 96167	    13069.0050      21.67438400000    2.1204700      	  
	HD 96167	    13073.9380      22.99412500000    2.3190200      	  
	HD 96167	    13153.7980       2.68479840000    1.7047100      	  
	HD 96167	    13195.7520      -7.13141710000    1.5054700      	  
	HD 96167	    13196.7830       6.41413800000    1.5311400      	  
	HD 96167	    13197.7660       5.00533980000    1.5622300      	  
	HD 96167	    13369.1270      -7.35447770000    1.1924700  0.1390 
	HD 96167	    13370.1140      11.01530100000    1.2286300  0.1630 
	HD 96167	    13398.0120     -11.33294900000    1.0827200  0.1390 
	HD 96167	    13398.9430      -8.28067740000    1.1780200  0.1390 
	HD 96167	    13400.9620     -10.61694800000    1.1371300  0.1380 
	HD 96167	    13424.9930      -9.00720530000    1.0641700  0.1400 
	HD 96167	    13425.9410     -13.35052800000    1.1512000  0.1390 
	HD 96167	    13426.9780     -12.41443100000    1.1111800  0.1400 
	HD 96167	    13428.0940     -11.66204000000    1.1306800  0.1400 
	HD 96167	    13431.0950     -11.41994300000    1.0969600  0.1370 
	HD 96167	    13478.9380     -13.57284700000    1.1462100  0.1400 
	HD 96167	    13480.8380     -13.19278900000    1.1211200      	  
	HD 96167	    13483.7690     -15.79979100000    1.0812400  0.1390 
	HD 96167	    13546.7520      -8.12169980000    1.5441100  0.1390 
	HD 96167	    13724.1210       3.72950270000    1.0616200  0.1380 
	HD 96167	    13748.1020      -4.37784930000    1.3622900  0.1380 
	HD 96167	    13753.0290       2.40929660000    1.2977000  0.1370 
	HD 96167	    13753.0540      -2.26474810000    1.0197000  0.1370 
	HD 96167	    13754.0120      -4.60139070000    1.2550800  0.1370 
	HD 96167	    13754.0900      -5.79788820000    1.3069900  0.1370 
	HD 96167	    13775.9910       2.42989890000    1.2072400  0.1380 
	HD 96167	    13776.9900      -4.54350940000    1.5920800  0.1370 
	HD 96167	    13806.9850      -7.03830630000    1.5144000  0.1360 
	HD 96167	    14131.0280      11.94451700000    1.5006400  0.1410 
	HD 96167	    14216.8530       6.50909850000    1.5634700  0.1380 
	HD 96167	    14248.8380       2.73409710000    1.3262900  0.1370 
	HD 96167	    14428.1460      -7.08928170000    1.0872700  0.1390 
	HD 96167	    14429.1200      -9.94003460000    1.1273600  0.1400 
	HD 96167	    14493.0080     -17.31601600000    1.2139100  0.1390 
	HD 96167	    14547.9130      -1.63336620000    1.4581300  0.1400 
	HD 96167	    14548.8500      -0.30382214000    1.2836700      	  
	HD 96167	    14602.8050      21.10032900000    1.3174700  0.1390 
	HD 96167	    14603.7950      15.68575400000    1.3333400  0.1390 
	HD 96167	    14639.7810      10.79158000000    1.2911900  0.1400 
	HD 96167	    14806.1560       7.21575800000    1.5484000  0.1410 
	HD 96167	    14811.1200      -3.69703540000    1.2948200  0.1410 
	HD 96167	    14839.1230      -5.50676920000    1.2828100  0.1380 
	HD 96167	    14847.0650     -12.07297500000    1.3154500  0.1390 
	HD 96167	    14987.7700     -16.87610400000    1.3003800  0.1380 
	HD 96167	    15015.7600     -15.77960400000    1.3243600  0.1380 
	HD 96167	    15174.1160      12.29883200000    1.2358900  0.1400 
	HD 96167	    15522.1460     -14.70129300000    1.2659700  0.1360 
	HD 96167	    15546.1570       2.82158060000    1.2049300  0.1360 
	HD 96167	    15606.0360      21.53555700000    1.4068300  0.1370 
	HD 96167	    15635.9540      17.76489600000    1.2336000  0.1380 
	HD 96167	    15670.8150       8.45223360000    1.3419400  0.1360 
	HD 96167	    16113.7540      11.49899000000    1.3049200  0.1340 
	HD 96167	    16472.7410     -20.27806700000    1.3383100  0.1250 
	HD 96167	    16614.1230       9.29317790000    1.2859500  0.1360 
	HD 96167	    16641.0420      11.77871800000    1.3343600  0.1340 
	HD 96167	    16641.0760      12.85683200000    1.1993100  0.1360 
	HD 96167	    17209.7390       3.51331920000    1.3764300  0.1360 
	HD 96167	    17587.7370      24.23369500000    1.4609000  0.1340 
	HD 96361	    13777.9460      -1.15812160000    0.7826230  0.1620 
	HD 96361	    13779.9650      -6.81806180000    0.7006740  0.1620 
	HD 96361	    13781.1080     -10.07128400000    0.8107770  0.1610 
	HD 96361	    14428.1500       7.42355450000    0.8666500      	  
	HD 96529	    13777.9550      -5.73813230000    1.0336400  0.1710 
	HD 96529	    13779.9790       0.08900674000    1.0358700  0.1720 
	HD 96529	    13781.0780       6.02651680000    1.1496400  0.1710 
	HD 96529	    14429.1620      -3.01362070000    1.1110500  0.1840 
	HD 96529	    14867.8920      -1.96557020000    1.5218900  0.1770 
	HD 96529	    15663.9340      -5.21801580000    0.9910060  0.1690 
	HD 96937	    13015.1120      -3.15718000000    3.9295900      	  
	HD 96937	    13016.1280     -12.72220000000    3.6666700      	  
	HD 96937	    13017.1160     -10.33080000000    4.0037100      	  
	HD 96937	    13044.1440      -5.96768000000    4.7893500      	  
	HD 96937	    13046.0130       0.68646600000    4.3999600      	  
	HD 96937	    13069.1170      -4.97207000000    5.6813900      	  
	HD 96937	    13478.9420      15.93810000000    4.2031600  0.1810 
	HD 97038	    13015.1130      -9.51123000000    4.0249900      	  
	HD 97038	    13016.1300       0.16941800000    3.7494300      	  
	HD 97038	    13017.1180     -14.41950000000    3.6679200      	  
	HD 97038	    13069.0060      -0.39579300000    5.7136900      	  
	HD 97038	    13478.9400      15.53840000000    4.4145300  0.1460 
	HD 97854	    13778.0380      -8.71558430000    1.3225700  0.1510 
	HD 97854	    13780.0190       8.86849020000    1.3864300  0.1500 
	HD 97854	    13781.1200       5.62238930000    1.3177200  0.1510 
	HD 97854	    13806.9650      -2.82471540000    1.8477200  0.1500 
	HD 97854	    13931.7660      -3.34827520000    1.1805100  0.1480 
	HD 97854	    13933.7480       0.16580570000    1.3100500  0.1510 
	HD 98630	    13015.1170    1582.88330000000    2.3444500      	  
	HD 98630	    13016.1320    1567.86680000000    2.6259200      	  
	HD 98630	    13017.1200    1577.69220000000    2.8815500      	  
	HD 98630	    13044.0950    1557.75530000000    2.3578400      	  
	HD 98630	    13044.8770    1552.19500000000    1.8415000      	  
	HD 98630	    13045.8980    1555.62020000000    1.7426200      	  
	HD 98630	    13046.0930    1542.15400000000    1.9644600      	  
	HD 98630	    13069.0530    1527.52340000000    2.8976500      	  
	HD 98630	    13071.8670    1546.74910000000    2.4548000      	  
	HD 98630	    13073.9460    1541.33870000000    2.9056300      	  
	HD 98630	    13076.9450    1547.68090000000    3.9139300      	  
	HD 98630	    13153.7660    1460.65370000000    2.1713600      	  
	HD 98630	    13195.7550    1437.57090000000    1.9751800      	  
	HD 98630	    13196.7890    1435.45040000000    1.8313500      	  
	HD 98630	    13197.7700    1431.13180000000    2.0586400      	  
	HD 98630	    13369.1210    1280.91490000000    1.2301700  0.1540 
	HD 98630	    13370.1090    1297.54990000000    1.4456600  0.1530 
	HD 98630	    13398.0350    1249.25750000000    1.3064700  0.1540 
	HD 98630	    14428.1540      25.72516500000    1.4073100  0.1560 
	HD 98630	    14549.0010    -135.87536000000    1.5751200  0.1560 
	HD 98630	    14839.0970    -545.17550000000    1.3148600  0.1550 
	HD 98630	    17520.8620   -3194.81300000000    1.6857300  0.1570 
	HD 98736	    13015.0400      69.52940700000    3.7254600      	  
	HD 98736	    13016.0610      73.64610600000    3.5415100      	  
	HD 98736	    13017.0350      78.12422500000    4.1221800      	  
	HD 98736	    13069.0760      76.95084700000    6.4779100      	  
	HD 98736	    13369.1180      31.28392200000    0.9771470  0.1910 
	HD 98736	    13370.1120      46.74828600000    1.3025900  0.1890 
	HD 98736	    15663.9320      -8.38872460000    1.0675000  0.1940 
	HD 98736	    17230.7400      11.38087600000    1.1344200  0.2110 
	HD 98736	    17556.8030     -40.80606700000    1.0936500  0.2150 
	HD 98736	    17562.7440     -37.16891100000    1.0189100  0.2150 
	HD 98736	    17568.7500     -32.90764300000    0.9809180  0.2110 
	HD 98736	    17569.7480     -32.32424800000    1.0870200  0.2070 
	HD 98736	    17570.7420     -33.94203000000    1.1414100  0.2050 
	HD 98736	    17582.7410     -28.43689400000    1.0311400  0.2090 
	HD 98736	    17704.1490       5.93986180000    1.1902400  0.2090 
	HD 98736	    17712.1550       9.39743990000    1.0424000  0.2090 
	HD 98736	    17713.1540       6.90037470000    1.0457600  0.2120 
	HD 98736	    17775.9150      22.24223200000    1.2391500  0.2120 
	HD 98736	    17793.9590      24.59399200000    1.0853400  0.2120 
	HD 98736	    17830.9180      26.49843100000    1.0352000  0.2140 
	XO-5	        14186.9460     131.54092000000    3.0683100  0.1490 
	XO-5	        14187.9520      84.42407200000    2.7967700  0.1590 
	XO-5	        14188.9530    -101.12549000000    2.6729900  0.1500 
	XO-5	        14216.7680     154.79669000000    2.7272800  0.1480 
	XO-5	        14247.8110    -135.85826000000    3.3026500  0.1730 
	XO-5	        14248.7830     -55.02510100000    4.0265400  0.1730 
	XO-5	        14249.7890     131.28758000000    3.6777700  0.1440 
	XO-5	        14251.7860    -131.31228000000    3.8751100  0.1290 
	XO-5	        14428.0250    -127.50717000000    2.9475900  0.1500 
	XO-5	        14430.1190     162.98741000000    3.4715100  0.1460 
	XO-5	        14455.9730      83.66963400000    3.4724100  0.1450 
	XO-5	        14547.9200      87.22942500000    7.1742200  0.1640 
	XO-5	        14548.8150     -56.30121500000    2.4734500  0.1520 
	XO-5	        14548.8950     -75.71383200000    2.1618400  0.1500 
	XO-5	        14602.7450      58.49720200000    2.4831100  0.1510 
	XO-5	        14603.7460    -123.40645000000    2.6341100  0.1530 
	XO-5	        15255.9090      73.82411900000    2.6012500      	  
	XO-5	        15961.0370    -108.22227000000    3.0378200      	  
	XO-5	        15991.9090     148.87360000000    4.1005700      	  
	XO-5	        15999.7790      65.34999800000    2.8618300      	  
	XO-5	        16018.8800     -85.50626200000    3.6024200      	  
	XO-5	        16027.7810    -125.36055000000    2.5712600      	  
	XO-5	        16197.1200     138.54990000000    2.8184500      	  
	XO-5	        16203.1350     -79.91823500000    3.1120000      	  
	XO-5	        16208.0890    -136.66385000000    3.2252100      	  
	hip105904	   13571.0420      -0.52715940000    0.5901390  0.1620 
	hip105904	   13576.0820      -3.46537200000    0.6847490  0.1610 
	hip105904	   14339.0010       1.75507340000    0.6532530  0.1630 
	hip113207	   13571.0310      -4.21657730000    0.5824910  0.1700 
	hip113207	   13576.0620      -1.17253940000    0.6414480  0.1700 
	hip113207	   13724.8150      -3.70425210000    0.6909730  0.1690 
	hip113207	   14251.1090       4.20983130000    0.5851820  0.1730 
	hip14113	    13693.8750      -2.87012970000    0.4863100  0.1620 
	hip14113	    13694.8770       1.93217890000    0.5184900  0.1620 
	hip14113	    13695.7880      -1.80602550000    0.5477880  0.1630 
	hip14810	    13693.7610    -104.60982000000    0.9032370  0.1550 
	hip14810	    13694.8310    -440.70838000000    0.8571880  0.1550 
	hip14810	    13695.9090    -194.25109000000    0.8390830  0.1540 
	hip14810	    13723.7860     192.61791000000    0.7813560  0.1530 
	hip14810	    13724.6880     359.19540000000    0.9448890  0.1550 
	hip14810	    13746.8150      35.87912400000    0.8816800  0.1540 
	hip14810	    13747.8530    -401.47508000000    0.7766460  0.1540 
	hip14810	    13748.7340    -397.35580000000    0.7341250  0.1540 
	hip14810	    13749.7390     -33.19960400000    0.8197410  0.1560 
	hip14810	    13751.8980     391.11133000000    0.7602770  0.1540 
	hip14810	    13752.8070     275.17034000000    0.6361640  0.1530 
	hip14810	    13752.9120     246.07009000000    1.1311100  0.1580 
	hip14810	    13753.6920     -51.30407900000    0.8239060  0.1540 
	hip14810	    13753.8100    -101.56901000000    0.8895740  0.1540 
	hip14810	    13753.9010    -142.66007000000    0.8284350  0.1530 
	hip14810	    13775.8360    -205.32988000000    0.6767820  0.1530 
	hip14810	    13776.8130     154.39331000000    0.8405580  0.1520 
	hip14810	    13777.7230     377.40853000000    0.7843780  0.1530 
	hip14810	    13778.7210     447.40631000000    0.8022380  0.1510 
	hip14810	    13779.7440     265.40108000000    0.9236470  0.1540 
	hip14810	    13841.7220    -486.61843000000    0.9127460  0.1000 
	hip14810	    13961.1300    -249.62463000000    0.7130550  0.1530 
	hip14810	    13962.1330    -382.30020000000    0.8169240  0.1540 
	hip14810	    13969.0970    -311.84090000000    0.8043100  0.1530 
	hip14810	    13981.9700    -442.52005000000    0.7859230  0.1540 
	hip14810	    13982.9470    -168.13438000000    0.8176490  0.1520 
	hip14810	    13983.9810     183.23232000000    0.7034640  0.1540 
	hip14810	    13984.0970     216.92806000000    0.7606970  0.1530 
	hip14810	    13984.9860     377.75668000000    0.8026370  0.1540 
	hip14810	    13985.1020     387.68986000000    0.8682230  0.1540 
	hip14810	    14023.9640     136.00777000000    0.8908230  0.1540 
	hip14810	    14047.9760    -345.01699000000    0.8910960  0.1540 
	hip14810	    14129.7950    -165.50034000000    0.7531610  0.1540 
	hip14810	    14130.7480     171.27101000000    0.7906140  0.1530 
	hip14810	    14131.8410     378.77888000000    0.8166350  0.1520 
	hip14810	    14138.8060     386.34598000000    0.7919160  0.1550 
	hip14810	    14307.1320     141.02465000000    0.7031060  0.1550 
	hip14810	    14336.0760    -384.25960000000    0.6866250  0.1550 
	hip14810	    14344.0300      83.36910300000    0.7529140  0.1540 
	hip14810	    14345.1440     350.52478000000    0.6943370  0.1540 
	hip14810	    14396.8200     -62.01716500000    0.8303010  0.1530 
	hip14810	    14397.9060     301.67331000000    0.7497220  0.1550 
	hip14810	    14398.8800     458.24429000000    0.7969070  0.1540 
	hip14810	    14399.8870     417.37338000000    0.8367930  0.1550 
	hip14810	    14427.9940    -136.77470000000    0.7344270  0.1550 
	hip14810	    14428.8670    -423.32021000000    0.7008780  0.1550 
	hip14810	    14492.7580     399.17547000000    0.8206100  0.1530 
	hip14810	    14544.7460     305.26453000000    0.7726780  0.1540 
	hip14810	    14674.0920     269.50344000000    0.7217800  0.1550 
	hip14810	    14675.0570    -135.93226000000    0.6779040  0.1540 
	hip14810	    14718.0560     191.51327000000    0.7593460  0.1530 
	hip14810	    14723.0830    -386.30424000000    0.7208330  0.1530 
	hip14810	    14725.9210     391.25738000000    0.8296410  0.1540 
	hip14810	    14727.0520     318.92053000000    0.7253840  0.1540 
	hip14810	    14727.9760      -4.04167260000    0.7060350  0.1530 
	hip14810	    14777.9930     108.05696000000    0.8225170  0.1540 
	hip14810	    14805.8300     403.82406000000    0.8068440  0.1540 
	hip14810	    14867.8540     122.53772000000    1.1458200  0.1520 
	hip14810	    15049.0790    -376.52252000000    0.8743830  0.1540 
	hip14810	    15111.0000     -56.00092100000    1.4095500  0.1530 
	hip14810	    15134.9150     124.14781000000    0.8682280  0.1540 
	hip14810	    15188.8030    -176.35816000000    0.9016370  0.1520 
	hip14810	    15284.7480      42.04290000000    0.9814400  0.1380 
	hip14810	    15406.1270     386.88421000000    0.7552390  0.1540 
	hip14810	    15465.0150      11.74466000000    0.7834800  0.1540 
	hip14810	    15490.9320    -312.98951000000    0.8657310  0.1530 
	hip14810	    15522.8460    -315.38888000000    0.8917250  0.1540 
	hip14810	    15545.8110     265.93185000000    0.8152290  0.1530 
	hip14810	    15584.8740     -42.62738000000    0.8287190  0.1540 
	hip14810	    15634.7730     269.13886000000    0.8209940  0.1540 
	hip14810	    15769.0980      -6.65170670000    0.7130080  0.1540 
	hip14810	    15790.1350    -448.17418000000    0.8417590  0.1530 
	hip14810	    15850.9500    -361.27665000000    0.8137120  0.1530 
	hip14810	    15967.8720     349.68098000000    0.8588910  0.1520 
	hip14810	    16168.0530     439.72467000000    0.7061540  0.1540 
	hip14810	    16319.7700     225.65352000000    0.8241340  0.1540 
	hip14810	    16534.0330     297.44022000000    0.7524670  0.1540 
	hip14810	    16637.8880    -427.48727000000    0.9034790  0.1540 
	hip14810	    16875.1150     409.36791000000    0.7335620  0.1540 
	hip14810	    17233.1090    -180.81838000000    0.7798340  0.1530 
	hip14810	    17578.1260    -221.71001000000    0.7767620  0.1540 
	hip14810	    17578.1280    -219.72987000000    0.8427440  0.1540 
	hip14810	    17578.1310    -228.02291000000    0.8130710  0.1540 
	hip14810	    17759.9160    -325.86583000000    0.7710660  0.1550 
	hip14810	    17765.8550    -418.78515000000    1.3042900  0.1520 
	hip21091	    13693.9000      34.62350000000    1.2794900  0.3520 
	hip21091	    13694.9040       2.23787000000    1.1525400  0.3510 
	hip21091	    13695.8120     -28.39020000000    1.3314500  0.3640 
	hip21091	    13753.7530      -8.46547000000    1.9816200  0.3420 
	hip27793	    13694.0180     -16.76450000000    0.6186800  0.3320 
	hip27793	    13695.0710      10.80970000000    0.5539330  0.3410 
	hip27793	    13696.0520      17.46120000000    0.6149350  0.3550 
	hip27793	    13753.8410     -11.50360000000    1.0639400  0.3390 
	hip32132	    13694.0290      35.84180000000    1.2462500  0.3950 
	hip32132	    13695.0810       2.97977000000    1.3332600  0.3870 
	hip32132	    13696.0580     -10.78580000000    1.3175100  0.3870 
	hip32132	    13724.0300      -6.35381000000    1.4110300  0.3850 
	hip32132	    13725.0220      -6.59574000000    1.4643300  0.3910 
	hip32132	    13776.9290     -15.08860000000    1.6002700  0.3980 
	hip54498	    13777.8810       1.37268520000    0.6506430  0.1980 
	hip54498	    13778.9000      -0.24464903000    0.6198420  0.1970 
	hip54498	    13779.9880      -2.14222670000    0.7246660  0.1990 
	hip61205	    13926.8020     -38.21816800000    1.5485900  0.3310 
	hip61205	    13927.7730     -17.92928100000    1.3777600  0.3530 
	hip61205	    13931.7610      22.12280800000    1.3856400  0.3380 
	hip61205	    13932.7590      -6.73726960000    1.4625300  0.3420 
	hip61205	    13933.7900      -1.56422410000    1.3667500  0.3340 
	hip61205	    13934.7490     -10.20090600000    1.3828200  0.3270 
	hip61205	    13961.7460      52.98591800000    2.1245600  0.3460 
	hip92922	    13570.8800      -0.22993486000    1.1922000  0.1700 
	hip92922	    13575.9510       3.92676750000    1.3495300  0.1670 
	hip92922	    13968.9700       0.27662201000    1.2043000  0.1690 
	hip92922	    14249.0260      -0.71627008000    0.9947190  0.1640 
	hip92922	    14249.8880       0.25122731000    0.9719230  0.1650 
	hip92922	    14250.9910      -4.10412680000    1.0270900  0.1650 
	htr152-001	  14187.0940      35.48398700000    9.3655700  0.1680 
	htr152-001	  14188.0780      59.82938800000   10.3538000  0.1690 
	htr152-001	  14189.0370      74.03951700000   10.1835000  0.1690 
	htr152-001	  14247.1240    -103.35288000000    9.4768400  0.1760 
	htr152-001	  14248.0480     -23.48977500000    9.8315400  0.1690 
	htr152-001	  14249.0050     -13.51920600000   10.7643000  0.1640 
	htr152-001	  14250.0210      10.57176300000   10.9560000  0.1700 
	htr152-001	  14251.0960     -13.56358900000   10.2011000  0.1670 
	htr152-001	  14252.0100     -26.40263000000   10.5628000  0.1660 
	htr161-003	  14022.7020      78.14255500000    4.5678100  0.1870 
	htr161-003	  14023.7890      57.42099800000    4.2277800  0.1860 
	htr161-003	  14085.8150      11.58124000000    5.3275100  0.1860 
	htr161-003	  14130.7230      98.90506000000    6.8009900  0.1880 
	htr161-003	  14247.1120      81.49033600000    5.0892200  0.1870 
	htr161-003	  14248.0900     -89.43490500000    5.2506400  0.1860 
	htr161-003	  14249.0860     -85.07202200000    4.2775800  0.1880 
	htr161-003	  14250.1250      75.79075000000    5.7019800  0.1890 
	htr161-003	  14251.0880      65.11847500000    4.8479700  0.1870 
	htr161-003	  14258.1160     110.83414000000    4.2998700  0.1870 
	htr161-003	  14279.0950    -121.87073000000    5.7629700  0.1870 
	htr161-003	  14286.1270     -12.11843000000    6.8618000  0.1900 
	htr161-003	  14319.1190      40.81969600000    4.3757000  0.1870 
	htr161-003	  14336.8770    -106.76736000000    3.9558500  0.1860 
	htr161-003	  14337.8610     -53.09689600000    4.6072800  0.1870 
	htr161-003	  15015.0580    -112.42309000000    4.5313200  0.1860 
	htr161-003	  15376.0940      72.22970800000    4.9074300  0.1860 
	htr161-003	  15526.7060      13.50432000000    5.1435000  0.1790 
	htr161-003	  15526.7100      33.17066500000    5.2717500  0.1790 
	htr161-003	  15526.7140      19.37929700000    5.1480800  0.1790 
	htr161-003	  15526.7180      -4.40702070000    5.0167600  0.1790 
	htr161-003	  15526.7230      -4.99944430000    4.9543900  0.1790 
	htr161-003	  15526.7270     -18.44102500000    4.7076500  0.1790 
	htr161-003	  15526.7310     -18.61643700000    4.5442200  0.1790 
	htr161-003	  15526.7350     -46.22778600000    4.6384600  0.1790 
	htr161-003	  15526.7390     -22.35621300000    5.1641100  0.1790 
	htr161-003	  15526.7430     -34.44535700000    4.6807300  0.1790 
	htr161-003	  15526.7480     -43.24594500000    4.9427800  0.1790 
	htr161-003	  15526.7630     -29.12996600000    5.1034600  0.1810 
	htr161-003	  15526.7680     -24.63550900000    5.2054500  0.1810 
	htr161-003	  15526.7720     -15.95186400000    4.9097500  0.1810 
	htr161-003	  15526.7760     -25.23888000000    5.0998600  0.1810 
	htr161-003	  15526.7810     -14.81671800000    5.0249300  0.1810 
	htr161-003	  15526.7860       0.10523252000    5.3248200  0.1810 
	htr161-003	  15526.7910     -10.69192000000    4.9518500  0.1810 
	htr161-003	  15526.7960       7.38259230000    4.5646500  0.1810 
	htr161-003	  15526.8000       6.07602230000    5.1430200  0.1810 
	htr161-003	  15526.8050       6.61566210000    5.0160800  0.1810 
	htr161-003	  15526.8090      21.46832500000    4.8706400  0.1810 
	htr161-003	  15526.8140      14.69812200000    4.7167300  0.1810 
	htr161-003	  15526.8190      13.94429700000    5.2290100  0.1810 
	htr161-003	  15526.8240      33.21603400000    4.5672900  0.1810 
	htr161-003	  15526.8290      22.30691900000    5.3152000  0.1810 
	htr161-003	  15526.8330      16.11980000000    4.8593900  0.1810 
	htr161-003	  15526.8380      26.52563400000    4.9904900  0.1810 
	htr161-003	  15526.8420       9.77046160000    5.4860000  0.1810 
	htr161-003	  15526.8470      11.64751600000    5.1334100  0.1810 
	htr161-003	  15526.8510      -5.84137620000    5.1430200  0.1820 
	htr161-003	  15526.8560     -36.83661300000    5.3806600  0.1820 
	htr161-003	  15526.8610     -15.14379200000    5.1116000  0.1820 
	htr161-003	  15526.8660     -13.23433700000    5.1547700  0.1820 
	htr161-003	  15526.8710      -4.72290950000    5.0247600  0.1820 
	htr161-003	  15526.8760     -31.10267900000    5.0642900  0.1820 
	htr161-003	  15526.8810     -30.11011400000    5.0637400  0.1820 
	htr161-003	  15526.8870     -37.36459100000    5.1242800  0.1820 
	htr161-003	  15526.8920     -19.18246300000    5.2342700  0.1820 
	htr161-003	  15526.8970     -37.08104600000    5.0108800  0.1820 
	htr161-003	  15526.9030     -41.04341700000    5.2187600  0.1820 
	htr161-003	  15526.9090     -37.09628500000    5.1326400  0.1820 
	htr161-003	  15810.0720      25.15031700000    4.6960700  0.1850 
	htr161-003	  15841.9070     130.46640000000    6.2894800  0.1810 
	htr161-003	  15880.8430      98.77053700000    5.8835800  0.1840 
	htr161-003	  15903.7520     106.96568000000    5.5612700  0.1840 
	htr161-003	  15928.7210    -104.57894000000    4.5997900  0.1850 
	htr161-003	  16139.0750      80.68875400000    6.6453900  0.1740 
	htr161-003	  16151.1060     -41.66644300000    5.9393700  0.1840 
	htr161-003	  16495.1290    -106.73060000000    3.9990800  0.1850 
	htr161-003	  16498.1220     -72.81897200000    4.9122900  0.1840 
	htr161-003	  16585.9670      70.78696600000    5.2188200  0.1840 
	htr205-22	   13927.0630       3.45516650000    1.8447500  0.1510 
	htr205-22	   13927.9710      10.26500200000    1.6730800  0.1500 
	htr205-22	   13931.0440       3.32830690000    1.5489500  0.1470 
	htr205-22	   13932.0410      -1.61526810000    2.1346300  0.1480 
	htr205-22	   13932.9930       9.76431470000    1.6466000  0.1490 
	htr205-22	   13933.9290      -7.67796650000    1.9072400  0.1490 
	htr205-22	   13934.9110       4.57867350000    2.0403600  0.1510 
	htr205-22	   13961.0000     -10.37479900000    2.3167100  0.1500 
	htr205-22	   13962.0010      -5.87477110000    1.9059000  0.1510 
	htr205-22	   13963.0840      -7.85708870000    1.9969000  0.1520 
	htr205-22	   15376.0830       3.21145960000    2.1029900  0.1460 


==> anc/t3.txt <==
Title: The N2K Project
Authors: Ment et al
Table: Properties of N2K Stars
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label     Explanations
--------------------------------------------------------------------------------
   1- 10 A10    --         Name      Star name
  12- 16 F5.2   mag        Vmag      Apparent V magnitude
  18- 23 F6.3   mag        B-V       B-V color
  25- 35 A11    --         SpType    Spectral type
  37- 40 I4     K          Teff      Effective temperature
  42- 46 F5.2   --         [Fe/H]    Metallicity
  48- 52 F5.2   solMass    Mass      Stellar mass
  54- 58 F5.2   solMass  e_Mass      Stellar mass uncertainty
  60- 64 F5.2   [solLum]   logLum    Log of stellar luminosity
  66- 70 F5.2   [solLum] e_logLum    Log of stellar luminosity uncertainty
  72- 76 F5.2   solRad     Radius    Stellar radius
  78- 82 F5.2   solRad   e_Radius    Stellar radius uncertainty
  84- 88 F5.2   Gyr        Age       Age
  90- 93 F4.2   Gyr      e_Age       Age uncertainty
  95- 99 F5.3   --         SHK       SHK activity index
 101-105 F5.3   --       e_SHK       SHK uncertainty
 107-112 F6.3   --         logRHK    Log of R'HK activity index
 114-118 F5.3   --       e_logRHK    Log of R'HK uncertainty
 120-123 F4.2   m/s        Jitter    Stellar RV jitter estimate
 125-127 I3     --         NRV       Number of RV measurements
 129-129 I1     --         Nfit      Number of companions detected
 131-137 F7.2   m/s        RMSresid  RMS of RV residuals
--------------------------------------------------------------------------------
HAT-P-1     9.87  0.950 G0V         6067        1.12  0.09  0.18  0.16  1.15  0.09  3.60 0.00 0.158 0.002 -5.119 0.008       19 1    3.70 
HAT-P-12   12.84 -0.240 K4          4559 -0.30  0.73  0.02 -0.68  0.04  0.70  0.01  2.50 2.00 0.257 0.006                    21 1    7.31 
HAT-P-3    11.58  0.670 K           5084  0.27  0.92  0.03 -0.36  0.05  0.80  0.04  1.60 2.10 0.205 0.005 -4.788 0.020       10 1    3.16 
HAT-P-4    11.22  0.710 F           5907  0.33  1.26  0.10  0.43  0.16  1.59  0.07  4.20 1.60 0.145 0.004 -5.111 0.035       24 1    9.92 
HD 10013    8.53  0.773 G5          5467  0.06  0.95  0.15 -0.18  0.04  0.91  0.05  5.02 3.06 0.193 0.001 -4.889 0.004 2.28   4 0    1.41 
HD 10015    8.65  0.848 K0IV-V      5270  0.26  0.93  0.15 -0.38  0.05  0.77  0.04  2.66 2.28 0.186 0.003 -4.955 0.009 2.25   4 0 4694.93 
HD 101348   7.82  0.711 G2V         5679  0.32  1.29  0.06              1.97  0.20            0.136 0.000 -5.181 0.000 4.25  11 0  596.65 
HD 101675   9.00  0.710 G5III       5732  0.18  1.07  0.33 -0.04  0.12  0.96  0.14  2.51 1.94 0.230 0.002 -4.732 0.008 2.42   3 0    4.11 
HD 101847   8.33  0.634 G1/G2V      5948  0.23  1.15  0.22  0.17  0.07  1.15  0.09  1.88 1.09 0.346 0.005 -4.420 0.009 5.63  17 0   22.33 
HD 101904   8.21  0.629 G0          5883  0.12  1.18  0.19  0.44  0.05  1.60  0.09  5.48 0.62 0.152 0.001 -5.043 0.006 2.33   9 0   11.59 
HD 102361   8.17  0.556 F8V         6255  0.23  1.29  0.03              1.47  0.15            0.193 0.001 -4.785 0.004 3.17   9 0 6388.79 
HD 103417   8.80  0.736 G5          5553  0.18  1.00  0.16 -0.18  0.05  0.88  0.05  2.32 1.72 0.183 0.000 -4.911 0.002 2.24   3 0    2.34 
HD 103459   7.60  0.690 G5          5721  0.24  1.18  0.20  0.44  0.05  1.69  0.10  6.03 0.65 0.152 0.003 -5.059 0.021 2.31  29 1    5.35 
HD 103828   8.44  0.664 G0          5771 -0.03  1.02  0.16  0.05  0.04  1.05  0.06  4.78 2.06 0.188 0.002 -4.856 0.009 3.00   5 0    4.70 
HD 103847   8.07  0.830 G5          5209  0.09  0.87  0.12 -0.36  0.03  0.81  0.03  5.51 3.86 0.377 0.013 -4.538 0.018 3.20  11 0   13.28 
HD 103890   8.00  0.531 F8          6120  0.03  1.18  0.18  0.34  0.04  1.31  0.06  2.98 0.53 0.152 0.000 -5.012 0.000 2.42   7 0    5.66 
HD 104263   8.23  0.753 G5          5479  0.02  0.93  0.14 -0.11  0.04  0.97  0.05  8.11 2.91 0.165 0.005 -5.000 0.025 2.19   4 0    2.56 
HD 104389   8.45  0.607 G0          5984  0.03  1.09  0.16  0.05  0.04  0.98  0.04  1.24 1.01 0.202 0.005 -4.770 0.022 3.22  11 0    6.36 
HD 10442    7.84  0.930 K0IV        4912  0.10  1.01  0.81  0.31  0.35  1.97  0.79 10.65 3.86 0.139 0.002 -5.181 0.009 4.22  49 1    5.48 
HD 104437   8.62  0.671 G5IV        5760  0.17  1.08  0.19  0.05  0.06  1.07  0.07  2.89 1.61 0.194 0.004 -4.836 0.017 3.52   4 0    1.43 
HD 104588   8.66  0.692 G0          5731  0.31  1.18  0.24  0.34  0.07  1.50  0.12  5.47 0.82 0.170 0.003 -4.954 0.015 2.64   4 0    7.75 
HD 105279   8.40  0.661 G5          5833  0.29  1.32  0.31  0.63  0.09  2.02  0.21  4.26 0.69 0.182 0.005 -4.882 0.021 4.30  11 0   11.46 
HD 105304   9.63  0.958 K0          4855 -0.12  0.76  0.02              0.62  0.06            0.205 0.003 -4.985 0.007 2.00  11 0    6.82 
HD 106088   8.37  0.809 K0          5469  0.34  1.31  0.28  0.63  0.08  2.31  0.21  4.71 0.82 0.158 0.005 -5.051 0.024 4.26   8 0    5.25 
HD 106949   8.36  0.527 F8          6073  0.01  1.24  0.05              1.72  0.17            0.137 0.000 -5.144 0.000 2.40   5 0    6.75 
HD 107087   8.04  0.570 G0V         6144  0.25  1.29  0.04              1.59  0.16            0.218 0.002 -4.693 0.007 3.61   6 0 5031.35 
HD 107211   8.38  0.665 G2IV        5792  0.31  1.14  0.21  0.21  0.06  1.26  0.09  3.59 0.92 0.171 0.002 -4.936 0.013 2.82   3 0    1.58 
HD 108351   7.89  0.523 F7V         6098  0.15  1.34  0.25  0.64  0.06  1.87  0.13  3.71 0.49 0.201 0.002 -4.740 0.008 3.29   7 0   12.04 
HD 10882    8.67  0.578 G0             0                                                      0.168 0.001 -4.921 0.004 2.00   4 0 3004.68 
HD 108942   7.91  0.697 G5          5795  0.25  1.12  0.16  0.14  0.03  1.17  0.05  3.39 0.96 0.189 0.003 -4.870 0.012 2.81   5 0    3.90 
HD 109331   8.07  0.524 F8          6180  0.14  1.23  0.02              1.34  0.13            0.144 0.001 -5.072 0.004 2.00   5 0    5.57 
HD 109542         0.412 F2                                                                                             2.00   4 0    9.38 
HD 109718   9.12  0.688 G0          5793  0.09  1.16  0.38  0.44  0.13  1.64  0.25  5.79 0.93 0.164 0.001 -4.985 0.004 2.46   3 0    1.55 
HD 109749   8.08  0.714 G3V         5824  0.24  1.13  0.22  0.19  0.06  1.22  0.09  3.30 1.20 0.166 0.003 -4.983 0.016 2.19  28 1    2.75 
HD 109929   7.64  0.607 G0          6049  0.40  1.41  0.22  0.63  0.04  1.88  0.10  2.64 0.21 0.159 0.002 -4.987 0.016 2.52  19 0   11.40 
HD 110044   8.99  0.865 G8IV        5141  0.03  0.83  0.13 -0.35  0.04  0.84  0.04  9.92 4.17 0.214 0.002 -4.881 0.006 2.33   6 0    5.29 
HD 110743   8.78  0.839 G8III       5198  0.01  0.84  0.13 -0.27  0.04  0.90  0.04 11.71 3.07 0.263 0.002 -4.742 0.005 2.63   3 0  151.97 
HD 111153         0.480 F8                                                                    0.153 0.002 -4.995 0.017 2.00  16 0   49.97 
HD 111563         0.676 G5V                                                                                            2.00   3 0 1258.73 
HD 111814   8.14  0.710 G5          5646  0.22  1.22  0.21  0.55  0.05  1.96  0.12  5.64 0.60 0.149 0.001 -5.083 0.004 4.20  18 0    3.88 
HD 112019   7.69  0.520 G0V         6153 -0.04  1.13  0.02              1.08  0.11            0.151 0.001 -5.013 0.004 2.00   4 0   11.54 
HD 112337   9.08  0.721 G           5703  0.33  1.16  0.03              1.40  0.14            0.147 0.001 -5.098 0.007 2.00   7 0    3.07 
HD 112415   8.75  0.753 G0          5573  0.28  1.03  0.20 -0.07  0.06  0.98  0.07  3.07 2.20 0.150 0.001 -5.080 0.007 2.11   3 0    1.31 
HD 11271    8.46  0.588 G5          6103  0.25  1.23  0.03              1.38  0.14            0.152 0.002 -5.030 0.017 2.45   5 0    8.84 
HD 113414         0.573 F7/F8V                                                                                         2.00   3 0   21.84 
HD 113490         0.496 G0                                                                                             2.00   4 0 2753.95 
HD 114375   8.49  0.946 K0          4981  0.15  1.32  0.36  0.79  0.11  3.35  0.41  4.27 1.23 0.146 0.001 -5.161 0.004 4.26   6 0 1920.60 
HD 11506    7.51  0.607 G0V         6030  0.34  1.24  0.18  0.33  0.03  1.34  0.05  2.30 0.58 0.159 0.002 -4.986 0.014 2.52 135 2    5.67 
HD 116321         0.531 F8IV/V                                                                0.152 0.002 -5.012 0.013 2.00  27 0  109.40 
HD 117122   8.42  0.692 G5          5717  0.03  1.02  0.17 -0.02  0.05  1.00  0.06  3.67 2.19 0.173 0.001 -4.939 0.004 2.64   7 0    2.49 
HD 117497   8.76  0.494 G0III       6192  0.10  1.21  0.27  0.28  0.08  1.19  0.11  1.41 0.82 0.146 0.000 -5.053 0.004 2.37  10 0    6.71 
HD 119058         0.528 F5                                                                                             2.00   4 0   23.83 
HD 1205     7.90  0.673 G3V         5811  0.28  1.26  0.28  0.53  0.08  1.81  0.17  4.87 0.67 0.142 0.002 -5.130 0.017 2.48  18 0  196.78 
HD 120528   8.55  0.670 G5V         5736  0.16  1.11  0.19  0.27  0.05  1.37  0.08  6.03 0.92 0.175 0.001 -4.920 0.004 2.65   7 0    6.22 
HD 121550   9.32  0.807 G8/K0V      5328  0.00  0.88  0.17 -0.19  0.06  0.94  0.07 10.07 4.04 0.164 0.003 -5.022 0.015 2.18  40 0    3.11 
HD 121579   7.90  0.498 F5          6341  0.24  1.65  0.07              2.12  0.21            0.171 0.002 -4.880 0.013 2.00   8 0   54.83 
HD 122255         0.518 F5                                                                    0.155 0.000 -4.987 0.003 2.00   7 0  630.15 
HD 122973   8.08  0.612 G0          5989  0.20  1.14  0.18  0.05  0.04  0.98  0.05  0.84 0.72 0.345 0.003 -4.409 0.005 5.65   8 0   22.55 
HD 123265   8.35  0.827 K0          5304  0.18  0.92  0.02              0.86  0.09            0.151 0.001 -5.088 0.004 2.00   7 0    4.21 
HD 123812   9.69  0.979 K0V         5219  0.22  0.90  0.04              1.09  0.11            0.168 0.004 -5.109 0.011 2.00   6 0   64.46 
HD 124102   8.51  0.640 G3III       5890  0.20  1.25  0.06              1.75  0.17                                     2.00   4 0    3.69 
HD 12484    8.18  0.649 F8          5835  0.14  1.09  0.18  0.07  0.05  1.05  0.06  2.27 1.41 0.415 0.008 -4.327 0.011 7.01  10 0   78.62 
HD 125612   8.31  0.628 G3V         5841  0.22  1.11  0.20  0.06  0.06  1.05  0.07  1.77 1.24 0.181 0.004 -4.872 0.018 2.85 130 3    4.73 
HD 126203   8.26  0.556 F7V         6053 -0.00  1.17  0.04              1.44  0.14            0.157 0.001 -4.983 0.007 2.00  14 0   34.07 
HD 126831         0.516 F6V                                                                   0.173 0.001 -4.869 0.003 2.00   6 0  194.32 
HD 129471   9.64  0.703 G6V         5692  0.33  1.09  0.02              1.10  0.11            0.185 0.004 -4.886 0.015 2.00   6 0    3.65 
HD 130666   8.68  0.982 G5          5055  0.19  1.22  0.07              2.14  0.21            0.145 0.000 -5.191 0.002 2.00   7 0  210.16 
HD 130672   7.65  0.518 F8          6217  0.14  1.35  0.08              1.70  0.17            0.147 0.000 -5.049 0.000 2.00   4 0  204.04 
HD 131183   7.89  0.707 G5V         5679  0.09  1.06  0.16  0.22  0.04  1.33  0.06  6.93 1.17 0.154 0.001 -5.050 0.004 2.10  12 0    5.93 
HD 132133         0.561 F5                                                                    0.137 0.000 -5.153 0.000 2.00   3 0  331.60 
HD 133125   8.76  0.724 G5          5505 -0.13  0.89  0.15 -0.10  0.05  0.98  0.06  9.85 3.16 0.176 0.002 -4.937 0.009 2.19   4 0    1.68 
HD 13345    7.45  0.510                0                                                      0.147 0.000 -5.047 0.000        4 0    9.00 
HD 13361    8.23  0.695 G3IV        5848  0.27  1.20  0.03              1.45  0.15            0.144 0.000 -5.117 0.000 2.00   5 0    5.77 
HD 13584          0.931 G5                                                                    0.121 0.000 -5.269 0.000 2.00   6 0  644.23 
HD 136618         0.690 G0                                                                    0.132 0.000 -5.218 0.000 2.00   3 0 1182.54 
HD 137631         0.596 G0+...                                                                0.157 0.000 -4.997 0.000 2.00   3 0  107.59 
HD 13773    8.70  0.540                0                                                      0.187 0.000 -4.807 0.000        4 0   48.91 
HD 137985   8.59  0.724 G5          5840  0.41  1.27  0.06              1.63  0.16            0.147 0.001 -5.098 0.006 2.00   4 0    2.30 
HD 138278   8.36  0.641 G0          5970  0.26                          1.90  0.19            0.138 0.000 -5.160 0.000 2.00   3 0 2337.63 
HD 138600         0.585 G0/G1V                                                                0.159 0.000 -4.980 0.002 2.00  11 0  144.35 
HD 139879   7.96  0.623 G0          6060  0.27  1.20  0.02              1.15  0.11            0.152 0.000 -5.041 0.000 2.00   4 0    4.41 
HD 139907   8.65  0.658 G5          5865  0.32  1.19  0.21  0.28  0.06  1.34  0.09  3.24 0.80 0.167 0.004 -4.958 0.022 2.65   6 0   21.60 
HD 140721         0.478 F5/F6V                                                                                         2.00   3 0   41.69 
HD 141085   8.70  0.744 G5          5856  0.41                                                0.146 0.000 -5.107 0.000 2.00   4 0  153.42 
HD 141186   8.77  0.612 G0          6307  0.18                          0.96  0.10            0.142 0.001 -5.118 0.010 2.00   4 0    5.40 
HD 14223    9.52  0.510                0                                                      0.144 0.000 -5.073 0.000        4 0 3070.60 
HD 142943         0.521 F6V                                                                   0.188 0.001 -4.799 0.002 2.00   6 0   21.68 
HD 143174   8.65  0.655 G0          5950  0.18  1.13  0.20  0.04  0.05  0.99  0.06  1.08 0.93 0.239 0.006 -4.670 0.019 4.22  55 0    8.29 
HD 143332         0.544 F8                                                                    0.160 0.006 -4.959 0.034 2.00  14 0   42.09 
HD 14374    8.48  0.740 G0          5375 -0.05  0.88  0.03              0.81  0.08            0.273 0.001 -4.641 0.001 2.67   6 0    8.23 
HD 145331   8.36  0.767 K0/K1III+.. 5683  0.40  1.13  0.03              1.27  0.13            0.145 0.000 -5.115 0.000 2.00   4 0    3.41 
HD 146050   7.97  0.770 G5          5632  0.30  1.12  0.21  0.27  0.06  1.43  0.10  6.43 1.00 0.154 0.001 -5.063 0.004 2.14   3 0    3.53 
HD 14655    8.13  0.684 G3V         5754  0.12  1.31  0.34  0.71  0.10  2.27  0.26  4.41 0.77 0.147 0.003 -5.093 0.023 4.21  45 0   15.47 
HD 147062   7.59  0.626 G0          6004  0.31  1.29  0.03              1.63  0.16            0.169 0.000 -4.934 0.000 2.00   5 0    6.07 
HD 147506   8.72  0.463 F8          6380  0.18  1.33  0.03  0.53  0.08  1.39  0.09  1.44 0.47 0.190 0.003 -4.779 0.015 3.03  73 1   44.72 
HD 147752   9.25  0.905 K2V         5051  0.03  0.81  0.15 -0.45  0.06  0.77  0.06  7.57 5.01 0.523 0.005 -4.459 0.004 3.78   4 0    4.13 
HD 147887   7.99  0.637 F8          5968  0.20  1.26  0.04              1.67  0.17            0.141 0.000 -5.133 0.000 2.00   5 0    4.14 
HD 148164   8.23  0.589 F8          6032  0.24  1.21  0.24  0.33  0.07  1.34  0.10  2.41 0.81 0.154 0.002 -5.016 0.014 2.37  43 2    5.62 
HD 148284   9.01  0.751 K0          5572  0.16  1.07  0.26  0.28  0.09  1.48  0.16  8.66 1.17 0.143 0.001 -5.127 0.008 2.15  30 1    2.97 
HD 148319         0.645 G0                                                                                             2.00   3 0    3.71 
HD 148428   7.57  0.725 K0III+...   5853  0.43  1.31  0.03              1.73  0.17            0.155 0.000 -5.048 0.000 2.00   4 0   17.99 
HD 149026   8.15  0.611 G0          6084  0.36  1.30  0.22  0.44  0.05  1.50  0.09  2.22 0.44 0.153 0.002 -5.030 0.012 2.35  56 1    5.78 
HD 149143   7.89  0.680 G0          5856  0.29  1.20  0.20  0.35  0.05  1.44  0.08  4.28 0.68 0.170 0.005 -4.950 0.030 2.81  58 1   11.80 
HD 1497     8.19  0.657 F8             0                                                      0.183 0.003 -4.873 0.012 2.00   4 0    8.48 
HD 149750   8.58  0.666 G5          5801  0.19  1.15  0.20  0.29  0.05  1.39  0.09  5.29 0.88 0.162 0.002 -4.992 0.010 2.47   5 0    4.48 
HD 149760   8.82  0.783 K1IV:+...   5739  0.44  1.24  0.05              1.58  0.16            0.139 0.000 -5.154 0.000 2.00   4 0    6.26 
HD 150122         0.621 G0                                                                    0.172 0.001 -4.915 0.007 2.00   7 0 1501.98 
HD 150936   8.76  0.740 G5          5651  0.23  1.08  0.04              1.31  0.13            0.184 0.000 -4.909 0.000 2.00   4 0  456.59 
HD 151329         0.677 G0                                                                    0.155 0.002 -5.036 0.014 2.00   8 0 7293.29 
HD 151504   8.08  0.772 G8V         5444  0.06  0.93  0.14 -0.11  0.04  0.99  0.05  9.10 2.84 0.174 0.001 -4.965 0.006 2.18  27 0    6.19 
HD 152125   8.92  0.699 G5          5688  0.09  1.03  0.16 -0.02  0.04  1.01  0.05  3.46 2.04 0.179 0.001 -4.913 0.004 2.81   6 0    2.89 
HD 152878         0.584 F8                                                                                             2.00   6 0  131.49 
HD 15337    9.10  0.879 K1V         5923  0.21  0.84  0.02              0.53  0.05            0.244 0.005 -4.818 0.011 2.51   6 0    6.62 
HD 153378   8.06  0.657 G0          5923  0.21  1.25  0.04              1.70  0.17            0.163 0.001 -4.980 0.005 2.00  10 0    6.30 
HD 154144   8.18  0.602 G0          6079  0.37  1.29  0.26  0.46  0.07  1.52  0.12  2.23 0.57 0.190 0.002 -4.818 0.007 3.05  27 0   44.05 
HD 154325   8.51  0.666 G5          5815  0.12  1.09  0.17  0.14  0.04  1.15  0.06  3.99 1.35 0.182 0.000 -4.884 0.002 2.82   4 0    3.18 
HD 154656   8.53  0.750 G5          5333 -0.15  0.84  0.02              0.87  0.09            0.189 0.001 -4.893 0.005 2.00   9 0    4.40 
HD 154697   7.83  0.735 G5             0                                                      0.179 0.000 -4.928 0.000 2.00   4 0  119.68 
HD 154994   9.50  0.767 G8/K0V      5494  0.07  0.95  0.02              0.84  0.08            0.196 0.006 -4.875 0.022 2.00  10 0    4.51 
HD 155415   8.29  0.588 G2V         6134  0.36  1.28  0.03              1.49  0.15            0.155 0.000 -5.008 0.000 2.00   5 0    8.08 
HD 155817   8.34  0.566 F5          6160  0.20  1.43  0.09              1.84  0.18            0.133 0.000 -5.197 0.000 2.00   5 0    9.89 
HD 155968   8.41  0.687 G5          5739  0.14  1.05  0.02              0.99  0.10            0.234 0.000 -4.702 0.001 2.00   5 0    3.41 
HD 156079   7.53  0.665 G3V         5884  0.34  1.24  0.03              1.51  0.15            0.157 0.000 -5.020 0.000 2.00   6 0    4.41 
HD 156342   8.28  0.666 G5          5820  0.32  1.25  0.27  0.45  0.08  1.66  0.15  4.67 0.77 0.166 0.002 -4.966 0.011 2.47  23 0   17.90 
HD 156549         0.530 F8                                                                    0.206 0.001 -4.723 0.006 2.00  10 0   18.92 
HD 157299   8.16  0.671 G0          5854  0.24  1.27  0.05              1.87  0.19            0.137 0.000 -5.172 0.000 2.00   5 0    4.95 
HD 158173   8.63  0.651 G1/G2V      5938  0.26  1.16  0.02              1.19  0.12            0.148 0.000 -5.079 0.000 2.00   4 0    4.38 
HD 1605     7.52  0.961 K1IV        4915  0.22  1.33  0.09  0.81  0.05  3.49  0.22  4.36 0.97 0.126 0.001 -5.258 0.005 4.21 124 2    6.68 
HD 161284   8.39  0.930 K0          5011  0.13  0.82  0.11 -0.51  0.02  0.74  0.02  4.93 4.13 0.527 0.011 -4.487 0.010 3.77  13 0   10.39 
HD 161424   7.62  0.716 G5          5742  0.25  1.32  0.05              2.11  0.21            0.136 0.000 -5.180 0.000 2.00   5 0    4.76 
HD 161479   8.14  0.769 K0          5641  0.28  1.06  0.17  0.03  0.04  1.08  0.06  3.90 1.64 0.375 0.009 -4.481 0.013 3.08   3 0 4251.62 
HD 162232   8.59  0.734 G5          5491  0.14  0.99  0.17  0.17  0.05  1.34  0.08 11.32 1.09 0.200 0.004 -4.843 0.013 2.33  33 0   20.48 
HD 16297    8.38  0.770 K0V         5394  0.01  0.89  0.13 -0.16  0.04  0.95  0.04 10.15 3.08 0.322 0.009 -4.567 0.017 2.94   9 0   14.00 
HD 163589   7.68  0.727 G5          5621  0.20  1.14  0.16  0.43  0.03  1.72  0.07  7.14 0.58 0.152 0.001 -5.066 0.004 2.11   4 0    4.93 
HD 163607   8.00  0.777 G5          5522  0.19  1.12  0.16  0.42  0.03  1.76  0.07  7.75 0.67 0.164 0.002 -5.013 0.010 4.25  68 2    2.92 
HD 164330   7.72  0.710 K0          5783  0.26  1.28  0.19  0.60  0.03  1.99  0.09  4.79 0.35 0.178 0.002 -4.920 0.008 4.31   4 0  392.17 
HD 164509   8.10  0.665 G5          5859  0.20  1.12  0.19  0.12  0.05  1.11  0.06  2.32 1.27 0.183 0.005 -4.879 0.023 2.82  58 1    5.33 
HD 165672   7.77  0.663 G5          5954  0.20  1.14  0.02              1.02  0.10            0.167 0.004 -4.958 0.020 2.00   5 0    6.34 
HD 16760    8.70  0.715 G5          5593 -0.03  0.96  0.24 -0.22  0.09  0.82  0.09  3.56 2.92 0.177 0.001 -4.928 0.006 2.24  33 1    4.02 
HD 170512   7.77  0.600 G0          6126  0.24  1.23  0.02              1.26  0.13            0.163 0.003 -4.959 0.018 2.00  13 0    8.42 
HD 171238   8.61  0.767 G8V         5440  0.20  0.96  0.17 -0.09  0.05  1.01  0.07  7.56 2.96 0.315 0.008 -4.576 0.015 2.84  48 1   11.59 
HD 17156    8.17  0.643 G5          5969  0.22  1.23  0.21  0.39  0.05  1.47  0.09  3.46 0.71 0.155 0.002 -5.027 0.016 2.49  48 1    3.62 
HD 171999         0.833 G5                                                                    0.180 0.000 -4.968 0.000 2.00   4 0 6794.90 
HD 17354    7.78  0.701 G3IV/V      5836  0.39  1.26  0.25  0.43  0.07  1.60  0.12  3.97 0.67 0.167 0.003 -4.973 0.018 2.19   6 0 9013.96 
HD 175425   7.90  0.669 G0          5772  0.12  1.10  0.16  0.22  0.04  1.29  0.06  5.86 0.87 0.185 0.001 -4.872 0.004 2.99   4 0    3.20 
HD 176414         0.465 F8                                                                    0.235 0.004 -4.609 0.012 2.00  14 0   30.48 
HD 177033   9.92  0.985 K2/K3V:     4860 -0.06  0.77  0.02              0.60  0.06            0.353 0.000 -4.748 0.000 2.00   5 0    3.82 
HD 177274   8.35  0.589 G5          6066  0.21  1.29  0.22  0.52  0.05  1.65  0.10  3.46 0.49 0.152 0.002 -5.030 0.018 2.37   6 0   19.71 
HD 179079   7.95  0.744 G5IV        5646  0.24  1.14  0.19  0.38  0.05  1.63  0.09  6.99 0.71 0.161 0.002 -5.019 0.011 4.24  86 1    4.14 
HD 179596         0.528 F5                                                                    0.154 0.001 -4.993 0.004 2.00   6 0   50.30 
HD 181253   7.51  0.527 G0             0                                                      0.226 0.003 -4.650 0.011 2.00  21 0   28.17 
HD 182407   7.77  0.617 G0V         6080  0.21  1.47  0.07              2.13  0.21            0.172 0.003 -4.913 0.015 4.26  14 0  104.84 
HD 183162         0.606 G0                                                                    0.190 0.001 -4.822 0.002 2.00   4 0   92.57 
HD 186104   7.64  0.664 G0          5650  0.04  0.99  0.02              1.11  0.11            0.152 0.001 -5.050 0.004 2.00   5 0    6.12 
HD 186932   8.10  0.608 G0          5908  0.05  1.23  0.05              1.84  0.18            0.153 0.000 -5.029 0.000 2.00   4 0    6.83 
HD 18747    8.40  0.914 G5          5006 -0.08  1.12  0.09              2.35  0.24            0.135 0.001 -5.195 0.005 2.99   7 0    8.10 
HD 187944         0.500 G0                                                                    0.178 0.001 -4.839 0.003 2.00   5 0   11.01 
HD 188268   8.78  0.878 K0          5144  0.11  0.86  0.02              0.93  0.09            0.186 0.008 -4.974 0.028 2.00   9 0    4.26 
HD 188298   8.46  0.657 G5V         5726  0.03  1.01  0.02              0.97  0.10            0.235 0.000 -4.683 0.000 2.00   5 0    5.76 
HD 188311   8.93  0.900 K0          5053  0.09  0.84  0.02              0.81  0.08            0.189 0.005 -4.981 0.014 2.00   9 0    4.13 
HD 188345   7.97  0.628 G5          6073  0.24  1.25  0.03              1.46  0.15            0.162 0.002 -4.976 0.014 2.00   5 0    7.39 
HD 189627   8.11  0.556 F7V         6194  0.33  1.28  0.02              1.26  0.13            0.175 0.000 -4.873 0.000 2.00   5 0   16.77 
HD 18975    7.51  0.519 F5...       6322  0.24  1.29  0.02              1.24  0.12            0.249 0.008 -4.576 0.021 4.00   7 0    7.27 
HD 18993    8.30  0.620                0                                                      0.191 0.003 -4.822 0.015        6 0    8.40 
HD 190594   8.35  0.776 G5          5341 -0.00  0.88  0.02              0.95  0.10            0.175 0.001 -4.962 0.003 2.00  27 0    4.36 
HD 190821   8.30  0.664 G3/G5V      5850  0.19  1.27  0.06              1.90  0.19            0.168 0.001 -4.954 0.007 2.00  16 0   89.62 
HD 190931   9.63  0.760 K1V         5407  0.11  0.93  0.02              0.75  0.08            0.467 0.007 -4.356 0.008 2.00   9 0   14.75 
HD 193690   9.37  0.790 G6V         5542  0.20  1.00  0.20 -0.22  0.07  0.85  0.07  2.51 1.89 0.210 0.005 -4.841 0.017 2.37  16 0    4.83 
HD 194080   7.71  0.529 F6/F7V      6022  0.08  1.37  0.06              2.16  0.22            0.141 0.001 -5.100 0.005 2.00   8 0   12.70 
HD 19502    8.61  0.690                0                                                      0.139 0.000 -5.156 0.000        3 0    4.33 
HD 196124   8.91  0.960 K2          4832 -0.06  0.75  0.11 -0.61  0.04  0.71  0.03  8.46 4.90 0.262 0.010 -4.862 0.020 2.24  65 0    3.47 
HD 19617    8.69  0.682 G5          5694  0.15  1.05  0.18 -0.02  0.05  1.00  0.06  2.79 1.85 0.190 0.003 -4.858 0.011 2.99   5 0   37.33 
HD 19618    9.06  0.825 K0IV-V      5348  0.23  0.94  0.18 -0.32  0.06  0.81  0.06  3.56 2.71 0.272 0.003 -4.711 0.006 2.64   3 0    4.85 
HD 19638    8.16  0.761 G5          5372  0.17  1.35  0.11              2.22  0.22            0.162 0.001 -5.021 0.003 4.25   6 0  387.01 
HD 197623   7.55  0.656 G5          5876  0.31  1.25  0.03              1.57  0.16            0.150 0.002 -5.065 0.011 2.00   4 0    2.98 
HD 19773    8.07  0.551 G0          6273  0.29  1.30  0.02              1.26  0.13            0.175 0.003 -4.872 0.019 2.86  15 0    9.75 
HD 198483         0.602 G0V                                                                   0.235 0.000 -4.652 0.000 2.00   4 0  807.95 
HD 198683   8.06  0.571 F8          6166  0.28  1.30  0.04              1.57  0.16            0.148 0.000 -5.056 0.000 2.00   4 0    9.16 
HD 199100         0.747 G5IV-V                                                                0.137 0.000 -5.170 0.000 2.00   4 0 6989.58 
HD 199683   8.18  0.593 G2V         6014  0.12  1.21  0.04              1.47  0.15            0.139 0.000 -5.141 0.000 2.00   5 0    4.94 
HD 200078   8.05  0.707 G5          5707  0.28  1.09  0.02              1.17  0.12            0.145 0.000 -5.111 0.000 2.00   4 0    4.47 
HD 200156         0.425 F5                                                                    0.183 0.000 -4.815 0.000 2.00   3 0   53.43 
HD 203473   8.23  0.663 G5          5780  0.19  1.12  0.21  0.25  0.06  1.33  0.10  5.22 0.98 0.155 0.002 -5.031 0.014 2.30  36 1    3.34 
HD 20439    7.78  0.617 G0          5959  0.32  1.16  0.19  0.04  0.05  0.98  0.06  0.85 0.63 0.313 0.010 -4.470 0.019 5.47  18 0   28.37 
HD 205353   8.18  0.602 G0          5955  0.12  1.13  0.02              1.19  0.12            0.180 0.002 -4.863 0.010 2.00   5 0   12.34 
HD 205855   8.62  0.844 K0V         5159  0.07  0.85  0.12 -0.30  0.03  0.88  0.04 11.21 3.34 0.169 0.006 -5.016 0.023 2.16  30 0    7.00 
HD 206116   7.61  0.576 F8          6112  0.26  1.23  0.02              1.29  0.13            0.148 0.002 -5.057 0.014 2.00   5 0    7.36 
HD 206658   7.85  0.654 G0          5831  0.10  1.09  0.16  0.12  0.03  1.12  0.05  3.68 1.31 0.153 0.001 -5.043 0.006 2.31  38 0    4.81 
HD 20670    7.69  0.730 G5          5802  0.32  1.30  0.05              1.98  0.20            0.159 0.003 -5.026 0.014 4.23   5 0    8.22 
HD 20678    7.94  0.728 K0          5687  0.16  1.95  0.03              0.94  0.09            0.333 0.007 -4.512 0.012 2.00   5 0   10.04 
HD 207583   8.28  0.735 G6/G8V      5556  0.07  0.97  0.02              0.81  0.08            0.449 0.002 -4.353 0.002 2.00   6 0    9.33 
HD 20781    8.48  0.820 K0V         5187 -0.10  0.81  0.02              0.79  0.08            0.197 0.000 -4.901 0.000 2.30   6 0    5.59 
HD 207832   8.78  0.691 G5V         5726  0.14  1.05  0.17 -0.11  0.05  0.89  0.05  1.36 1.26 0.243 0.009 -4.681 0.025 4.03  64 1   30.04 
HD 207994         0.557 G5                                                                    0.187 0.004 -4.813 0.017 2.00  14 0   16.57 
HD 208202   8.75  0.938 K0III+...      0                                                      0.155 0.000 -5.121 0.000 2.00   3 0  194.35 
HD 209203   7.54  0.553 F8          6185 -0.08  1.14  0.02  1.74  1.74  1.15  1.15            0.235 0.005 -4.630 0.016 2.00   3 0    1.80 
HD 209340   8.51  0.626 G0          6004  0.10  1.22  0.04  2.82  2.82  1.55  1.55            0.177 0.001 -4.888 0.003 2.00   3 0    3.76 
HD 209706   7.80  0.568 F8          6138  0.01  1.23  0.02  2.92  2.92  1.51  1.51            0.182 0.002 -4.841 0.011 2.00   4 0  764.55 
HD 210320   8.64  0.737 G6V         5572  0.12  0.99  0.02              1.02  0.10            0.150 0.000 -5.081 0.000 2.00   5 0    2.35 
HD 210323   8.43  0.634 G0          5894 -0.09  1.02  0.02  0.96  0.96  0.94  0.94            0.247 0.007 -4.635 0.018 2.00   3 0    6.14 
HD 210391         0.524 G0                                                                                             2.00   3 0  744.70 
HD 211810   8.59  0.732 G5          5652  0.17  1.03  0.02  0.07  0.43  1.13  1.13  0.00 0.00 0.150 0.001 -5.081 0.009 2.19  46 1    2.55 
HD 212315         0.498 F8                                                                    0.184 0.002 -4.808 0.008 2.00   9 0  277.94 
HD 212585   8.03  0.678 K0          5880  0.18  1.10  0.02  1.06  1.06  0.99  0.99            0.350 0.005 -4.444 0.008 2.00   3 0    5.11 
HD 212924         0.407 F0                                                                                             2.00   4 0 3352.99 
HD 213066   7.71  0.652 G0          5977  0.37  1.41  0.06              1.89  0.19            0.143 0.002 -5.118 0.019 2.00   5 0    4.15 
HD 213329   9.37  0.973 K0V         5142 -0.03  0.83  0.02              0.84  0.08            0.218 0.009 -4.969 0.021 2.00   5 0    5.10 
HD 214823   8.06  0.631 G0          5933  0.14  1.31  0.24  0.67  0.06  2.04  0.15  4.34 0.50 0.149 0.001 -5.066 0.011 2.33  28 1    4.23 
HD 215032   8.74  0.614 G0          5975  0.17  1.14  0.26  0.11  0.08  1.06  0.10  1.55 1.14 0.228 0.005 -4.679 0.016 3.73  14 0   13.67 
HD 215625   7.92  0.534 G0V         6054  0.05  1.13  0.02              1.12  0.11            0.153 0.000 -5.006 0.000 2.00   5 0    7.75 
HD 216175   7.92  0.586 G5          5969  0.06  1.13  0.03  1.85  1.85  1.27  1.27            0.215 0.004 -4.711 0.015 2.00   3 0    3.13 
HD 216772   8.44  0.579 G0          6170  0.15  1.23  0.02  2.44  2.44  1.37  1.37            0.181 0.001 -4.851 0.004 2.92   3 0  783.56 
HD 216783   7.87  0.612 G0          6272  0.22  1.29  0.03  3.58  3.58  1.60  1.60            0.170 0.001 -4.925 0.005 2.69   3 0 5334.44 
HD 217523   7.86  0.554 F5          6188 -0.02  1.17  0.02  2.05  2.05  1.24  1.24            0.178 0.001 -4.857 0.007 2.00   3 0    2.34 
HD 217850   8.52  0.791 G8V         5544  0.26  1.03  0.16  0.10  0.04  1.21  0.06  7.59 1.29 0.157 0.001 -5.051 0.006 2.13  28 1    2.88 
HD 218445   8.84  0.706 G3V         5683  0.24  1.15  0.30  0.36  0.10  1.57  0.18  6.35 0.88 0.168 0.003 -4.970 0.018 2.19   6 0    4.48 
HD 219428   8.26  0.609 G0          6001  0.18  1.16  0.19  0.18  0.04  1.14  0.06  1.73 0.97 0.309 0.006 -4.474 0.011 5.13  12 0   26.81 
HD 219770   8.31  0.616 G0          6091  0.29  1.40  0.10              1.80  0.18            0.180 0.000 -4.871 0.000 2.00   5 0   11.26 
HD 219781   8.38  0.715 G5          5630  0.11  1.01  0.17  0.01  0.05  1.07  0.06  5.79 2.14 0.165 0.001 -4.989 0.005 2.19   7 0    2.58 
HD 219828   8.04  0.654 G0IV        5807  0.18  1.18  0.20  0.42  0.05  1.61  0.10  5.69 0.71 0.168 0.001 -4.950 0.007 2.66 121 2    2.99 
HD 221149   8.27  0.673 G0          5935  0.28  1.37  0.10              2.01  0.20            0.161 0.003 -4.998 0.017 2.00   5 0    6.09 
HD 221561   8.06  0.536 F8          6144  0.12  1.32  0.09              1.75  0.17            0.150 0.000 -5.029 0.000 2.00   5 0    3.60 
HD 221974   9.31  0.904 K1III       5199  0.30  0.92  0.02              0.73  0.07            0.179 0.000 -5.014 0.002 2.00   5 0    4.86 
HD 222038   8.41  0.783 G5          5628  0.22  1.05  0.18  0.10  0.05  1.17  0.07  6.16 1.51 0.182 0.001 -4.936 0.006 2.23   4 0 1906.68 
HD 222986   8.81  0.684 G5          5858  0.26  1.12  0.19  0.06  0.05  1.03  0.06  1.49 1.13 0.396 0.012 -4.379 0.016 6.99  16 0   27.81 
HD 224040   9.24  0.454 F3/F5V      6360  0.04  1.22  0.02              0.87  0.09            0.174 0.001 -4.859 0.006 2.00   5 0   19.17 
HD 224601   8.66  0.541 F8          6258  0.14  1.25  0.03              1.46  0.15            0.156 0.000 -4.986 0.003 2.00   5 0   10.30 
HD 224693   8.23  0.639 G2V         5894  0.27  1.31  0.29  0.61  0.08  1.93  0.18  4.12 0.67 0.147 0.004 -5.083 0.032 2.46  40 1    5.73 
HD 225118   8.25  0.780 G8V         5547  0.25  1.01  0.02              0.85  0.09            0.459 0.008 -4.384 0.009 3.54  18 0   21.42 
HD 22670    9.07  0.700 G           5902  0.04  1.05  0.02              0.78  0.08            0.310 0.002 -4.532 0.004 2.00   4 0   10.02 
HD 231157  10.22  0.709 G5          5551  0.03  0.96  0.02              0.89  0.09            0.167 0.000 -4.976 0.000 2.00   5 0    5.82 
HD 231701   8.97  0.539 F8V         6101  0.05  1.21  0.34  0.47  0.11  1.53  0.20  3.43 0.71 0.169 0.002 -4.901 0.012 2.77  26 1    4.60 
HD 2331     9.55  0.611 G5          5960  0.13  1.13  0.39  0.18  0.14  1.15  0.19  2.12 1.49 0.160 0.000 -4.982 0.003 2.52   4 0    2.68 
HD 234314   9.31  0.742 K0          5566  0.14  1.06  0.25  0.27  0.09  1.47  0.15  8.82 1.14 0.167 0.002 -4.987 0.009 2.19   4 0    6.39 
HD 238069   9.17  0.665 G5          5828  0.26  1.15  0.33  0.29  0.11  1.36  0.18  3.86 1.45 0.175 0.002 -4.918 0.008 2.65   3 0    1.48 
HD 244992   9.10  0.661 G0          5903  0.02  1.05  0.24 -0.05  0.08  0.90  0.09  1.63 1.53 0.273 0.002 -4.585 0.004 4.39   7 0   13.95 
HD 24505    8.05  0.737 G5III       5688  0.07  1.11  0.20  0.40  0.06  1.64  0.11  7.33 0.77 0.141 0.001 -5.141 0.004 4.23  24 1    3.02 
HD 25311    8.28  0.543 F8          6185  0.24  1.29  0.24  0.48  0.06  1.51  0.11  2.27 0.59 0.164 0.002 -4.933 0.015 2.59  27 0   29.74 
HD 25565    9.19  0.867 K0V         5137  0.02  0.85  0.02              0.70  0.07            0.309 0.007 -4.679 0.012 2.80   5 0    8.59 
HD 26257    7.64  0.553 F8          6192  0.21  1.26  0.19  0.37  0.04  1.32  0.06  1.68 0.59 0.158 0.001 -4.976 0.005 2.58   8 0    5.97 
HD 26736    8.05  0.657 G3V         5830  0.21  1.10  0.17  0.05  0.04  1.04  0.05  1.83 1.30 0.347 0.009 -4.434 0.015 5.61  12 0   62.48 
HD 27063    8.07  0.669 G0          5649  0.01  0.98  0.03              0.91  0.09            0.262 0.006 -4.616 0.016 3.61   5 0    9.02 
HD 27282    8.47  0.721 G8V         5647  0.23  1.04  0.02              0.86  0.09            0.406 0.007 -4.395 0.010 2.00  14 0   21.49 
HD 27496    8.95  0.830 G5          5561  0.33  1.11  0.29  0.29  0.10  1.51  0.18  7.19 1.07 0.171 0.001 -5.002 0.004 4.31   7 0    4.68 
HD 27530    8.16  0.641 G2V         5935  0.23  1.15  0.17  0.15  0.04  1.12  0.05  1.72 1.02 0.176 0.003 -4.902 0.013 2.84  10 0    4.98 
HD 29419          0.576 F5                                                                                             2.00   5 0   15.46 
HD 30376    8.09  0.770 G5          5506  0.14  0.97  0.02              0.98  0.10                                     2.11   4 0    5.84 
HD 30663    8.43  0.609 F5          6020  0.12  1.18  0.10              1.55  0.16            0.165 0.000 -4.950 0.003 2.00   4 0    5.67 
HD 30712    7.73  0.740 G5          5391  0.13  0.95  0.02              1.11  0.11            0.332 0.008 -4.524 0.013 2.94   5 0  252.05 
HD 30723    7.90  0.574 G0          6125  0.15  1.26  0.04              1.59  0.16                                     2.39   4 0    8.03 
HD 30925    8.26  0.599 G0          5919  0.11  1.23  0.05              1.70  0.17                                     2.45   4 0    9.01 
HD 31018    7.64  0.664 F8          5819  0.19  1.37  0.29  0.75  0.08  2.33  0.21  4.04 0.52 0.149 0.002 -5.074 0.016 4.21  14 0   13.68 
HD 31452    8.44  0.837 G5          5208  0.14  0.88  0.02              0.88  0.09            0.198 0.000 -4.909 0.002 2.29   7 0    3.37 
HD 32673    7.79  0.705 G0          5809  0.28  1.28  0.05              1.95  0.19            0.133 0.000 -5.207 0.000 4.28   4 0    3.60 
HD 33283    8.05  0.641 G3/G5V      5935  0.35  1.38  0.24  0.64  0.05  1.97  0.13  3.63 0.48 0.136 0.001 -5.179 0.014 4.26  44 1    3.47 
HD 33334    7.61  0.718 G5...       5715  0.04  1.03  0.20  0.14  0.07  1.20  0.09  6.56 1.52 0.152 0.001 -5.065 0.008 2.10  16 0    5.11 
HD 3404     7.94  0.824 G2V         5339  0.20  1.17  0.22  0.49  0.06  2.05  0.15  6.73 1.29 0.160 0.003 -5.046 0.014 4.27  14 1    2.02 
HD 34887    8.15  0.780 G5          5535  0.32  1.02  0.15 -0.06  0.03  1.02  0.04  4.42 1.99 0.172 0.005 -4.977 0.023 2.23  32 0    5.39 
HD 34957    9.23  0.751 G           5880 -0.16  1.02  0.43  0.30  0.18  1.36  0.28  5.86 2.17 0.186 0.002 -4.905 0.008 2.28  32 0  174.76 
HD 3545     8.69  1.130                0                                                      0.128 0.003 -5.415 0.011       29 0   28.19 
HD 355183   9.43  0.556 G0          5980  0.12  1.14  0.37  0.21  0.13  1.19  0.18  2.15 1.39 0.158 0.001 -4.976 0.005 2.58  29 0    5.18 
HD 36130    7.75  0.617 G0          5940  0.15  1.15  0.17  0.22  0.03  1.22  0.05  3.17 0.89 0.173 0.004 -4.909 0.022 2.69   5 0    3.97 
HD 3684       --  0.490             6162  0.33    --    --    --    --    --    --    -- 0.00 0.175 0.006 -4.855 0.033       13 0   97.48 
HD 37605    8.67  0.827 K0          5329  0.27  0.94  0.15 -0.22  0.05  0.91  0.05  5.65 3.42 0.167 0.004 -5.017 0.018 2.17 132 2    6.44 
HD 37879    7.63  0.531 F8          6333  0.31  1.33  0.02              1.34  0.13            0.145 0.000 -5.069 0.000 2.30   5 0    8.68 
HD 38400    8.21  0.593 F8          6002  0.17  1.19  0.04              1.38  0.14            0.146 0.000 -5.079 0.000 2.32   5 0    8.31 
HD 38801    8.26  0.873 K0          5207  0.32  1.29  0.26  0.58  0.07  2.41  0.19  4.87 0.96 0.195 0.010 -4.941 0.030 4.32  43 1    7.71 
HD 39094    7.89  0.795 G5          5431  0.24  1.12  0.18  0.42  0.05  1.82  0.10  7.81 0.97 0.136 0.001 -5.173 0.004 4.22   9 0   20.66 
HD 39352    8.33  0.700 G8/K0V:+... 5595  0.18  1.01  0.02              1.03  0.10            0.169 0.000 -4.962 0.000 2.18   5 0    6.18 
HD 39480    8.36  0.655 G5          5991  0.28  1.22  0.04              1.45  0.14            0.143 0.000 -5.119 0.000 2.36   5 0    7.16 
HD 39796    8.04  0.760 G8V+...     5488  0.19  1.13  0.04              1.73  0.17            0.167 0.003 -4.993 0.014 4.27   4 0   13.88 
HD 39833    7.66  0.629 G0III       5809  0.16  1.10  0.02              1.21  0.12            0.203 0.005 -4.777 0.021 3.29   5 0   11.07 
HD 39997    8.46  0.559 G0V         6030  0.08  1.27  0.04              1.70  0.17            0.159 0.000 -4.971 0.000 2.58   4 0   10.77 
HD 40126    7.91  0.569 F7V         6259  0.23  1.30  0.02              1.47  0.15            0.157 0.000 -4.988 0.000 2.55   5 0   13.35 
HD 41478    8.61  0.677 G0             0                                                      0.142 0.001 -5.126 0.004 2.00   4 0 1984.74 
HD 41484    7.97  0.593 G0          5959  0.15  1.27  0.05              1.71  0.17            0.137 0.000 -5.161 0.000 2.41   5 0    4.84 
HD 42182    8.40  0.895 G0          5029 -0.00  0.81  0.02              0.71  0.07            0.170 0.003 -5.037 0.012 2.22   5 0    6.10 
HD 43691    8.03  0.596 G0          6093  0.33  1.32  0.25  0.50  0.06  1.60  0.11  2.39 0.37 0.180 0.004 -4.860 0.021 2.88  57 1   12.49 
HD 44614    7.60  0.629 G0          5733  0.03  1.03  0.02              1.22  0.12            0.149 0.000 -5.065 0.000 2.34   5 0    5.08 
HD 44663    8.11  0.560 F7V         6172  0.13  1.21  0.02              1.33  0.13            0.147 0.000 -5.061 0.000 2.37   4 0    4.33 
HD 449            0.714 G5                                                                    0.171 0.003 -4.955 0.016 2.00   4 0 1981.92 
HD 45161          0.687 G5                                                                    0.263 0.008 -4.626 0.020 2.00   3 0    8.49 
HD 45652    8.10  0.846 G8/K0       5294  0.26  0.92  0.13 -0.20  0.03  0.94  0.04  8.40 3.24 0.205 0.009 -4.891 0.027 2.30  49 1   18.16 
HD 457      7.73  0.620 G0V         5897  0.24  1.19  0.02              1.33  0.13            0.152 0.000 -5.040 0.000 2.40   6 0    3.45 
HD 51046    8.06  0.679 G0          5646 -0.01  0.98  0.15 -0.08  0.04  0.95  0.04  3.91 2.35 0.176 0.000 -4.919 0.002 2.82   8 0    3.44 
HD 5319     8.05  0.985 G5          4871  0.17  1.27  0.30  0.92  0.09  4.06  0.42  5.04 1.69 0.123 0.002 -5.285 0.007 4.24  88 2    6.84 
HD 53532    8.25  0.702 G0          5670  0.14  1.03  0.15 -0.11  0.04  0.91  0.04  1.55 1.38 0.402 0.005 -4.385 0.007 3.32   5 0    8.67 
HD 55696    7.95  0.604 G0V         6012  0.37  1.29  0.20  0.43  0.04  1.52  0.07  2.64 0.50 0.164 0.004 -4.955 0.023 2.53  28 1    7.18 
HD 56957    7.57  0.701 G3V         5701  0.35  1.23  0.04              1.67  0.17            0.135 0.000 -5.190 0.000 2.56   4 0    2.90 
HD 57204    7.99  0.910 G5          5096  0.21  1.40  0.29  0.73  0.07  2.98  0.25  3.68 0.67 0.321 0.010 -4.704 0.016 4.90   7 0   14.30 
HD 57813    8.64  0.845 G5          5279  0.21  0.92  0.14 -0.30  0.04  0.85  0.04  4.59 3.28 0.171 0.001 -5.006 0.004 2.16   3 0    0.65 
HD 58727    8.96  0.894 G5          5378  0.21  0.95  0.16 -0.30  0.05  0.81  0.05  2.93 2.28 0.192 0.001 -4.967 0.004 2.20   3 0    2.87 
HD 59062    8.12  0.775 G5          5547  0.32  1.03  0.02              1.06  0.11            0.141 0.000 -5.141 0.000 2.15   5 0    2.71 
HD 5946     8.94  0.762 G5          5643  0.33  1.11  0.28  0.23  0.09  1.36  0.15  5.67 1.15 0.172 0.001 -4.968 0.002 2.19   3 0    0.96 
HD 60041    8.37  0.772 G5          5540  0.16  1.22  0.09              2.02  0.20            0.143 0.000 -5.128 0.000 4.22   5 0   42.30 
HD 60521          0.632 G0                                                                    0.195 0.000 -4.810 0.000 2.00   5 0    9.58 
HD 61447    8.43  0.737 G5IV/V      5592  0.17  0.80  0.02              1.00  0.10            0.149 0.000 -5.087 0.000 2.11   5 0    4.33 
HD 62128    7.53  0.717 G5          5789  0.32  1.19  0.02              1.42  0.14            0.145 0.001 -5.112 0.006 2.39   5 0   36.77 
HD 64502    8.45  0.993 K1III       4939 -0.00  1.22  0.09              2.75  0.27            0.130 0.001 -5.261 0.002 4.21   5 0    4.02 
HD 64942    8.37  0.671 G5          5843  0.05  1.04  0.02              0.89  0.09            0.339 0.008 -4.458 0.013 2.00   6 0   36.31 
HD 65080    8.21  0.638 G0          5841 -0.06  1.02  0.02              1.06  0.11            0.201 0.001 -4.789 0.004 2.00   4 0    2.78 
HD 6512     8.15  0.656 G0          5871  0.18  1.11  0.17  0.07  0.04  1.05  0.05  1.72 1.16 0.162 0.001 -4.986 0.007 2.48   8 0   30.70 
HD 66221    8.00  0.721 G6V         5547  0.18  0.99  0.02              1.01  0.10            0.142 0.000 -5.133 0.000 2.24   6 0    5.84 
HD 66485    8.43  0.727 G5          5566 -0.06  0.94  0.03              0.87  0.09            0.211 0.001 -4.801 0.003 2.00   4 0    4.64 
HD 6697     8.02  0.725 G5III       5821  0.36  1.17  0.02              1.29  0.13            0.174 0.001 -4.947 0.005 2.21   7 0    5.87 
HD 67346    7.63  0.619 F8          6091  0.36  1.34  0.05              1.64  0.16            0.134 0.000 -5.196 0.000 2.48   6 0   19.70 
HD 69056    7.70  0.731 G5          5511  0.07  0.95  0.02              1.05  0.11            0.141 0.000 -5.141 0.000 2.15   6 0    4.46 
HD 69960    8.00  0.756 G5          5600  0.28  1.10  0.18  0.24  0.04  1.39  0.07  6.97 1.19 0.163 0.002 -5.011 0.012 2.14   9 0    4.92 
HD 71835    8.38  0.771 G8/K0V      5488 -0.01  0.93  0.02              0.82  0.08            0.213 0.005 -4.820 0.016 2.39   5 0    4.05 
HD 72616    8.35  0.630 G5          5830  0.32  1.18  0.03              1.35  0.14            0.140 0.002 -5.140 0.016 2.46   6 0   15.75 
HD 73226    7.54  0.632 G5          5855  0.15  1.12  0.16  0.18  0.03  1.20  0.05  3.96 1.00 0.151 0.001 -5.051 0.007 2.32  16 0    4.49 
HD 73256    8.08  0.782 G8/K0V      5504  0.26  1.00  0.14 -0.13  0.03  0.94  0.03  3.16 2.00 0.441 0.007 -4.407 0.009 3.31  17 0  170.86 
HD 73534    8.23  0.962 G5          4917  0.28  1.16  0.21  0.54  0.06  2.58  0.17  7.04 1.37 0.130 0.001 -5.239 0.006 4.21  48 1    4.20 
HD 7510     7.63  0.781 G5          5478  0.16  1.17  0.21  0.49  0.05  1.96  0.13  6.70 0.98 0.172 0.001 -4.977 0.003 4.29   4 0    2.61 
HD 75576    8.28  0.589 G0          5940  0.22  1.25  0.04              1.59  0.16            0.152 0.000 -5.030 0.000 2.45   5 0    4.59 
HD 75784    7.84  0.990 G5          4867  0.28  1.26  0.25  0.77  0.07  3.40  0.26  5.36 1.39 0.133 0.002 -5.244 0.010 4.20  44 2    3.79 
HD 75898    8.03  0.626 G0          5963  0.28  1.26  0.23  0.46  0.06  1.58  0.11  3.56 0.65 0.149 0.004 -5.065 0.031 2.33  55 2    5.82 
HD 76617    8.17  0.596 G2V         6087  0.29  1.32  0.07              1.68  0.17            0.189 0.001 -4.822 0.005 3.08   4 0   17.97 
HD 76780    7.64  0.693 G5          5648  0.18  1.03  0.02              0.93  0.09            0.188 0.008 -4.870 0.032 2.95   5 0    9.39 
HD 77519    7.98  0.573 F8          6259  0.41  1.39  0.04              1.67  0.17            0.129 0.000 -5.246 0.000 2.54   4 0    8.61 
HD 78277    8.19  0.659 G2IV        5895  0.39  1.32  0.07              1.82  0.18            0.131 0.000 -5.230 0.000 2.60   5 0    3.52 
HD 78752    7.84  0.602 G0V         6068  0.28  1.34  0.07              1.81  0.18            0.131 0.000 -5.227 0.000 2.53   5 0   10.68 
HD 79498    8.05  0.693 G5          5748  0.18  1.08  0.15  0.03  0.03  1.05  0.04  2.71 1.45 0.139 0.001 -5.153 0.006 2.49  56 1    5.57 
HD 804      8.18  0.669 G5          5753 -0.04  1.00  0.02              1.06  0.11            0.156 0.000 -5.028 0.003 2.00   6 0    2.69 
HD 81505    8.41  0.765 G8III       5788  0.51  1.27  0.04              1.60  0.16            0.152 0.000 -5.073 0.000 4.21   5 0    3.41 
HD 834      7.97  0.945 K1IV        6073  0.24  1.12  0.05              1.34  0.13            0.149 0.003 -5.149 0.012 4.26   6 0    7.16 
HD 8446     8.16  0.661 G3V         5854  0.26  1.21  0.04              1.49  0.15            0.156 0.005 -5.025 0.033 2.44   7 0    7.69 
HD 84501    8.29  0.663 G3V         5810  0.24  1.24  0.05              1.81  0.18            0.136 0.000 -5.181 0.000 2.52   5 0    9.95 
HD 84703    7.89  0.564 F8V         5981  0.01  1.15  0.03              1.40  0.14            0.138 0.000 -5.143 0.000 2.39   5 0    4.58 
HD 85689    7.71  0.583 G0          5987 -0.15  1.04  0.15  0.17  0.03  1.13  0.05  4.67 1.33 0.177 0.001 -4.873 0.006 2.90  21 0   25.11 
HD 86081    8.73  0.664 F8          5939  0.22  1.21  0.28  0.38  0.08  1.46  0.14  3.61 0.86 0.164 0.004 -4.980 0.022 2.47  31 1    3.44 
HD 87001    8.96  0.652 G5          5852  0.13  1.10  0.25  0.15  0.08  1.15  0.11  3.03 1.61 0.148 0.001 -5.079 0.008 2.31   3 0    4.57 
HD 88133    8.01  0.810 G5          5392  0.32  1.26  0.25  0.57  0.07  2.20  0.17  5.37 0.91 0.134 0.001 -5.186 0.010 4.21  58 1    4.41 
HD 8828     7.96  0.738 G5          5376 -0.15  0.87  0.13 -0.29  0.03  0.83  0.03  6.03 3.92 0.166 0.001 -4.991 0.003 2.19  30 0    3.36 
HD 8859     8.41  0.725 G5V         5436 -0.09  0.88  0.03              0.85  0.08            0.171 0.001 -4.961 0.005 2.19   4 0    4.41 
HD 88656    9.08  0.880 K2V         5150  0.02  0.83  0.13 -0.38  0.04  0.81  0.04  8.00 4.54 0.493 0.005 -4.457 0.005 3.63  11 0   69.81 
HD 8912     9.15  0.860 K0V         5220 -0.00  0.86  0.02              0.67  0.07            0.359 0.004 -4.593 0.005 3.00   5 0 8324.92 
HD 8939     8.51  0.970                0                                                      0.104 0.000 -5.377 0.000        3 0    3.88 
HD 89454    8.05  0.717 G5          5634  0.08  0.49  0.05              0.94  0.09            0.234 0.009 -4.722 0.027 3.76   6 0    5.71 
HD 8956           0.530 F8IV-V                                                                                         2.00   3 0 4066.12 
HD 89793    8.84  0.734 G5          5723  0.10  1.04  0.18 -0.01  0.05  1.00  0.06  2.82 1.86 0.181 0.002 -4.917 0.009 2.24   5 0    7.50 
HD 90054    8.40  0.601 G5          6120  0.33  1.28  0.03              1.44  0.14            0.158 0.002 -4.992 0.013 2.13   7 0    4.81 
HD 90211    8.05  0.554 F8          6160  0.26  1.28  0.03              1.46  0.15            0.142 0.000 -5.102 0.000 2.00   5 0    7.54 
HD 90323    8.25  0.630 G1V         5975  0.29  1.24  0.03              1.47  0.15            0.146 0.000 -5.089 0.000 2.30   5 0    8.22 
HD 9081     8.14  0.721 G5          5745  0.34  1.25  0.05              1.78  0.18            0.164 0.000 -4.996 0.000 2.54   5 0    6.32 
HD 9113     9.29  0.500                0                                                      0.168 0.003 -4.901 0.019        6 0   11.74 
HD 91702          0.724 G5                                                                    0.193 0.004 -4.866 0.014 2.00   3 0    7.23 
HD 91876    8.22  0.561 F8          6177  0.33  1.32  0.27  0.52  0.07  1.59  0.13  1.89 0.56 0.176 0.004 -4.870 0.021 2.75  14 0   20.35 
HD 92320    8.38  0.679 G0          5660 -0.08  0.96  0.02              0.81  0.08            0.203 0.001 -4.804 0.003 2.00   3 0   97.87 
HD 93215          0.670 G5V                                                                   0.242 0.006 -4.669 0.019 2.00   3 0    1.49 
HD 93849    7.87  0.559 G0/G1V      6159  0.30  1.31  0.03              1.55  0.15            0.139 0.000 -5.132 0.000 2.37   5 0    4.46 
HD 93932    7.53  0.615 G3V         5850  0.09  1.13  0.03              1.40  0.14            0.142 0.000 -5.119 0.000 2.40   6 0    5.47 
HD 94375    7.60  0.544 F8V         6044  0.15  1.24  0.03              1.51  0.15            0.147 0.000 -5.056 0.000 4.32   6 0    6.02 
HD 95088    8.42  0.949 G5          5103  0.28  1.31  0.28  0.62  0.08  2.62  0.23  4.60 0.98 0.219 0.011 -4.942 0.026 4.53  21 0   23.03 
HD 95622    9.08  0.641 G5          6017 -0.11  1.21  0.56  0.59  0.20  1.81  0.41  4.40 0.94 0.177 0.003 -4.897 0.014 2.66  11 0   14.22 
HD 96108    7.92  0.579 F8          6092  0.17  1.30  0.05              1.71  0.17            0.142 0.000 -5.109 0.000 2.32   5 0    7.09 
HD 96167    8.09  0.731 G5          5733  0.34  1.27  0.26  0.57  0.07  1.94  0.16  4.85 0.63 0.138 0.002 -5.163 0.021 4.23  61 1    4.27 
HD 96361    8.74  0.677 G0          5660 -0.08  1.04  0.05  2.27  2.27  1.57  1.57            0.162 0.000 -4.993 0.002 2.00   4 0    6.64 
HD 96529    8.85  0.709 G5          5712  0.19  1.07  0.20  0.13  0.06  1.19  0.08  5.16 1.48 0.172 0.005 -4.950 0.024 2.24   6 0    3.94 
HD 96937    7.68  0.777 G5          5404  0.11  0.92  0.02              0.89  0.09            0.175 0.006 -4.964 0.027 2.24   7 0    8.73 
HD 97038    7.71  0.661 G0          5789  0.21  1.20  0.03              1.69  0.17            0.146 0.000 -5.096 0.000 2.35   5 0   10.25 
HD 97854    8.23  0.611 G0          6006  0.27  1.24  0.21  0.39  0.05  1.45  0.09  3.06 0.48 0.150 0.001 -5.053 0.008 2.35   6 0    5.85 
HD 98630    8.10  0.601 G0          6002  0.29  1.44  0.07              1.94  0.19       0.00 0.154 0.001 -5.016 0.008 2.50  21 1    7.30 
HD 98736    7.93  0.894 K6+...      5271  0.36  0.92  0.13 -0.22  0.03  0.93  0.04  7.39 3.05 0.210 0.008 -4.914 0.021 2.20  20 1    3.08 
HIP 105904  8.27  0.663 G0          5838  0.27  1.27  0.05  3.60  3.60  1.85  1.85            0.162 0.001 -4.988 0.004 2.00   3 0    2.14 
HIP 113207  8.88  0.743 G5          5632  0.25  1.13  0.27  0.33  0.09  1.53  0.16  6.91 1.00 0.170 0.001 -4.973 0.006 2.19   4 0    3.34 
HIP 14113   9.50  0.791 G0          5752  0.28  1.09  0.34 -0.03  0.13  0.98  0.14  1.93 1.67 0.163 0.001 -5.024 0.002 2.13   3 0    2.06 
HIP 14810   8.52  0.777 G5          5544  0.24  1.01  0.19 -0.01  0.06  1.07  0.08  5.84 2.42 0.154 0.002 -5.064 0.012 2.11  77 3    3.29 
HIP 21091   8.70  0.665 G0          5886  0.12                                                0.351 0.008 -4.432 0.013 2.00   4 0   22.81 
HIP 27793   8.79  0.767 G0          5724  0.20                                                0.339 0.009 -4.535 0.015 2.00   4 0   14.45 
HIP 32132   9.23  0.704 G0          5732  0.06                                                0.389 0.005 -4.405 0.007 2.00   6 0   16.94 
HIP 54498   8.94  0.693 G0          5847  0.08  1.07  0.23  0.06  0.07  1.04  0.09  2.49 1.65 0.199 0.003 -4.827 0.012 3.16   3 0    1.44 
HIP 61205   9.59  0.630 G0          5796 -0.02  1.01  0.23 -0.20  0.08  0.79  0.07  1.48 1.62 0.336 0.010 -4.435 0.017 5.28   7 0   27.34 
HIP 92922   9.12  0.791 G5          5565  0.31  1.10  0.23  0.28  0.07  1.49  0.13  7.58 1.03 0.166 0.002 -5.008 0.010 2.18   6 0    2.34 
XO-5       12.13  0.840 G8V         5470  0.05  0.88  0.03 -0.06  0.04  1.08  0.04 14.80 2.00 0.150 0.005 -5.098 0.024       34 1   16.60 
htr152-001 11.90  0.000             6292 -0.36                                                0.169 0.003  0.000 0.000        9 0   50.25 
htr161-003                                                                                    0.181 0.005  0.000 0.000       28 0   82.16 
htr205-22  10.00  0.000                0                                                      0.150 0.002  0.000 0.000       11 0    6.88 

